Flavour Non-Singlet Splitting Functions at Four Loops in QCD -- The Fermionic Contributions

We have determined the fourth-order $n_f$ contributions to the two splitting functions governing the evolution of all flavor differences of quark distributions of hadrons in perturbative quantum chromodynamics with $n_f$ light flavors. The analytic forms of these functions are presented in both Mellin $N$-space and momentum-fraction $x$-space for a general gauge group. In the small-$x$ limit double logarithms occur, but the small-$x$ rise of both splitting functions is confined to extremely small $x$-values, $x \lesssim 10^{-6}$. The large-$x$ limit includes the $n_f$-part of the four-loop quark virtual anomalous dimension. Using this result we obtain also the $n_f$ contributions to the corresponding gluonic quantity and the complete threshold-enhanced logarithms from soft-gluon emission for a large class of inclusive observables, including Higgs boson production in gluon-gluon fusion.

==> anc/KMVVnfNS-anc.h <==
* -----------------------------------------------------------------------------
*
*   Reference: Flavour Non-Singlet Splitting Functions at Four Loops in QCD - The Fermionic Contributions -
*
*              B.A. Kniehl, S. Moch, V.N. Velizhanin and A. Vogt
*              DESY 25-067, LTH 1399
*
* -----------------------------------------------------------------------------
*
*   All fermionic contributions at four loops to the anomalous dimensions 
*        gamma_ns^(3,+)(N) --> gqq3pAllNf
*   and
*        gamma_ns^(3,-)(N) --> gqq3mAllNf
*
*   The nf^3 terms have been published before in:  
*        J.A. Gracey, Phys. Lett. B 322 (1994) 141 [hep-ph/9401214]
*   The nf^2 terms have been published before in: 
*        J. Davies, A. Vogt, B. Ruijl, T. Ueda, J. Vermaseren, Nucl. Phys. B 915 (2017) 335 [arXiv:1610.07477]
*   The large-nc terms have been published before in: 
*        S. Moch, B. Ruijl, T. Ueda, J.A.M. Vermaseren and A. Vogt, JHEP 10 (2017) 041 [arXiv:1707.08315]
*   The nf*cf^3 terms have been published before in: 
*        T. Gehrmann, A. von Manteuffel, V. Sotnikov, T. Yang, Phys. Lett. B 849 (2024) 138427 [arXiv:2310.12240]
*  
*   Notations:
*   S(R(m1,...,mk),N) denotes harmonic sums,
*   z3 = Zeta(3), ... , z5 = Zeta(5),
*   den(x) = 1/x denotes denominators
*   nf = number of flavors; for the group invariants see the paper.
*   expansion in alpha_s/(4*pi)
*
* -----------------------------------------------------------------------------

L   gqq3pAllNf =

       + nf*[d4RR/nc] * (
          + 192
          + 1280*z5
          + 1696/3*z3
          + 128*den(1 + N)
          + 21760/3*den(1 + N)*z5
          + 5504/3*den(1 + N)*z3
          + 2560*den(1 + N)^2*z5
          + 384*den(1 + N)^2*z3
          - 512/3*den(1 + N)^3*S(R(-3),N)
          - 256*den(1 + N)^3*S(R(-2),N)
          + 512/3*den(1 + N)^3*S(R(-2,1),N)
          + 1024*den(1 + N)^3*S(R(1),N)*z3
          + 512/3*den(1 + N)^3*S(R(1,-2),N)
          - 512*den(1 + N)^3*S(R(1,3),N)
          + 512*den(1 + N)^3*S(R(3,1),N)
          - 1280/3*den(1 + N)^2*S(R(-3),N)
          - 1024/3*den(1 + N)^2*S(R(-2),N)
          + 1280/3*den(1 + N)^2*S(R(-2,1),N)
          - 5440/3*den(1 + N)^2*S(R(1),N)
          + 3072*den(1 + N)^2*S(R(1),N)*z3
          + 1280/3*den(1 + N)^2*S(R(1,-2),N)
          - 1664*den(1 + N)^2*S(R(1,1),N)
          + 2048*den(1 + N)^2*S(R(1,1),N)*z3
          - 1024*den(1 + N)^2*S(R(1,1,3),N)
          - 1536*den(1 + N)^2*S(R(1,3),N)
          + 1024*den(1 + N)^2*S(R(1,3,1),N)
          + 832*den(1 + N)^2*S(R(2),N)
          - 1024*den(1 + N)^2*S(R(2),N)*z3
          + 512*den(1 + N)^2*S(R(2,3),N)
          + 1536*den(1 + N)^2*S(R(3,1),N)
          - 512*den(1 + N)^2*S(R(4,1),N)
          + 256/3*den(1 + N)*S(R(-5),N)
          + 256*den(1 + N)*S(R(-4),N)
          - 896*den(1 + N)*S(R(-3),N)
          - 64/3*den(1 + N)*S(R(-2),N)
          - 512/3*den(1 + N)*S(R(-2),N)*z3
          + 512/3*den(1 + N)*S(R(-2,-3),N)
          + 512*den(1 + N)*S(R(-2,-2),N)
          - 1024/3*den(1 + N)*S(R(-2,-2,1),N)
          + 3328/3*den(1 + N)*S(R(-2,1),N)
          - 4544*den(1 + N)*S(R(1),N)
          + 5120*den(1 + N)*S(R(1),N)*z3
          + 2048/3*den(1 + N)*S(R(1,-2),N)
          - 4352*den(1 + N)*S(R(1,1),N)
          + 6144*den(1 + N)*S(R(1,1),N)*z3
          - 3072*den(1 + N)*S(R(1,1,3),N)
          - 2560*den(1 + N)*S(R(1,3),N)
          + 3072*den(1 + N)*S(R(1,3,1),N)
          + 2176*den(1 + N)*S(R(2),N)
          - 3072*den(1 + N)*S(R(2),N)*z3
          + 1536*den(1 + N)*S(R(2,3),N)
          - 832*den(1 + N)*S(R(3),N)
          - 512/3*den(1 + N)*S(R(3,-2),N)
          + 2560*den(1 + N)*S(R(3,1),N)
          - 256*den(1 + N)*S(R(4),N)
          - 4096/3*den(1 + N)*S(R(4,1),N)
          - 256/3*den(1 + N)*S(R(5),N)
          - 128*den(N)
          - 21760/3*den(N)*z5
          - 5504/3*den(N)*z3
          + 2560*den(N)^2*z5
          + 384*den(N)^2*z3
          + 512/3*den(N)^3*S(R(-3),N)
          + 256*den(N)^3*S(R(-2),N)
          - 512/3*den(N)^3*S(R(-2,1),N)
          - 1024*den(N)^3*S(R(1),N)*z3
          - 512/3*den(N)^3*S(R(1,-2),N)
          + 512*den(N)^3*S(R(1,3),N)
          - 512*den(N)^3*S(R(3,1),N)
          - 1280/3*den(N)^2*S(R(-3),N)
          - 1024/3*den(N)^2*S(R(-2),N)
          + 1280/3*den(N)^2*S(R(-2,1),N)
          - 5440/3*den(N)^2*S(R(1),N)
          + 3072*den(N)^2*S(R(1),N)*z3
          + 1280/3*den(N)^2*S(R(1,-2),N)
          - 1664*den(N)^2*S(R(1,1),N)
          + 2048*den(N)^2*S(R(1,1),N)*z3
          - 1024*den(N)^2*S(R(1,1,3),N)
          - 1536*den(N)^2*S(R(1,3),N)
          + 1024*den(N)^2*S(R(1,3,1),N)
          + 832*den(N)^2*S(R(2),N)
          - 1024*den(N)^2*S(R(2),N)*z3
          + 512*den(N)^2*S(R(2,3),N)
          + 1536*den(N)^2*S(R(3,1),N)
          - 512*den(N)^2*S(R(4,1),N)
          - 256/3*den(N)*S(R(-5),N)
          - 256*den(N)*S(R(-4),N)
          + 896*den(N)*S(R(-3),N)
          + 64/3*den(N)*S(R(-2),N)
          + 512/3*den(N)*S(R(-2),N)*z3
          - 512/3*den(N)*S(R(-2,-3),N)
          - 512*den(N)*S(R(-2,-2),N)
          + 1024/3*den(N)*S(R(-2,-2,1),N)
          - 3328/3*den(N)*S(R(-2,1),N)
          + 4544*den(N)*S(R(1),N)
          - 5120*den(N)*S(R(1),N)*z3
          - 2048/3*den(N)*S(R(1,-2),N)
          + 4352*den(N)*S(R(1,1),N)
          - 6144*den(N)*S(R(1,1),N)*z3
          + 3072*den(N)*S(R(1,1,3),N)
          + 2560*den(N)*S(R(1,3),N)
          - 3072*den(N)*S(R(1,3,1),N)
          - 2176*den(N)*S(R(2),N)
          + 3072*den(N)*S(R(2),N)*z3
          - 1536*den(N)*S(R(2,3),N)
          + 832*den(N)*S(R(3),N)
          + 512/3*den(N)*S(R(3,-2),N)
          - 2560*den(N)*S(R(3,1),N)
          + 256*den(N)*S(R(4),N)
          + 4096/3*den(N)*S(R(4,1),N)
          + 256/3*den(N)*S(R(5),N)
          + 832/3*S(R(-4),N)
          + 256*S(R(-3),N)
          + 512/3*S(R(-3),N)*z3
          - 512/3*S(R(-3,-3),N)
          + 1024/3*S(R(-3,-2,1),N)
          + 3776/3*S(R(-2),N)
          + 256*S(R(-2),N)*z3
          - 256*S(R(-2,-3),N)
          + 128*S(R(-2,-2),N)
          + 512*S(R(-2,-2,1),N)
          - 2560/3*S(R(1),N)*z5
          - 256/3*S(R(1),N)*z3
          + 512/3*S(R(1,-5),N)
          - 512*S(R(1,-2),N)
          - 1024/3*S(R(1,-2),N)*z3
          + 1024/3*S(R(1,-2,-3),N)
          - 2048/3*S(R(1,-2,-2,1),N)
          - 1024/3*S(R(1,3,-2),N)
          + 1024/3*S(R(1,4,1),N)
          - 512/3*S(R(1,5),N)
          - 320/3*S(R(3),N)
          - 512/3*S(R(3),N)*z3
          - 512/3*S(R(3,-3),N)
          + 1280/3*S(R(3,1),N)
          + 1024/3*S(R(3,1,-2),N)
          - 832/3*S(R(4),N)
          - 256*S(R(4,1),N)
          )

       + nf*cf*ca^2 * (
          - 20027/108
          - 440/3*z5
          - 192*z4
          + 3578/9*z3
          - 202565/162*den(1 + N)
          + 3920/9*den(1 + N)*z5
          + 136*den(1 + N)*z4
          - 1984/3*den(1 + N)*z3
          + 64481/81*den(1 + N)^2
          + 320/3*den(1 + N)^2*z5
          + 48*den(1 + N)^2*z4
          - 328/3*den(1 + N)^2*z3
          - 2780/9*den(1 + N)^3
          + 96*den(1 + N)^3*z3
          + 484/9*den(1 + N)^4
          + 224*den(1 + N)^5*S(R(1),N)
          + 128/3*den(1 + N)^4*S(R(-2),N)
          + 392/3*den(1 + N)^4*S(R(1),N)
          + 96*den(1 + N)^4*S(R(1,1),N)
          - 8*den(1 + N)^4*S(R(2),N)
          + 1328/9*den(1 + N)^3*S(R(-3),N)
          - 96*den(1 + N)^3*S(R(-2),N)
          - 1664/9*den(1 + N)^3*S(R(-2,1),N)
          - 2360/9*den(1 + N)^3*S(R(1),N)
          + 128/3*den(1 + N)^3*S(R(1),N)*z3
          - 800/9*den(1 + N)^3*S(R(1,-2),N)
          + 1472/9*den(1 + N)^3*S(R(1,1),N)
          - 64/3*den(1 + N)^3*S(R(1,3),N)
          + 80/9*den(1 + N)^3*S(R(2),N)
          - 152/3*den(1 + N)^3*S(R(3),N)
          + 64/3*den(1 + N)^3*S(R(3,1),N)
          + 272/3*den(1 + N)^2*S(R(-4),N)
          - 2816/9*den(1 + N)^2*S(R(-3),N)
          + 96*den(1 + N)^2*S(R(-3,1),N)
          + 11728/27*den(1 + N)^2*S(R(-2),N)
          - 128*den(1 + N)^2*S(R(-2,-2),N)
          + 1808/9*den(1 + N)^2*S(R(-2,1),N)
          - 1024/3*den(1 + N)^2*S(R(-2,1,1),N)
          + 320/3*den(1 + N)^2*S(R(-2,2),N)
          - 2876/9*den(1 + N)^2*S(R(1),N)
          + 704/3*den(1 + N)^2*S(R(1),N)*z3
          + 224/3*den(1 + N)^2*S(R(1,-3),N)
          + 1264/9*den(1 + N)^2*S(R(1,-2),N)
          - 320/3*den(1 + N)^2*S(R(1,-2,1),N)
          + 1424/9*den(1 + N)^2*S(R(1,1),N)
          + 256/3*den(1 + N)^2*S(R(1,1),N)*z3
          - 512/3*den(1 + N)^2*S(R(1,1,-2),N)
          - 128/3*den(1 + N)^2*S(R(1,1,3),N)
          - 400/3*den(1 + N)^2*S(R(1,3),N)
          + 128/3*den(1 + N)^2*S(R(1,3,1),N)
          + 224/9*den(1 + N)^2*S(R(2),N)
          - 128/3*den(1 + N)^2*S(R(2),N)*z3
          + 160/3*den(1 + N)^2*S(R(2,-2),N)
          + 64/3*den(1 + N)^2*S(R(2,3),N)
          + 40*den(1 + N)^2*S(R(3),N)
          + 320/3*den(1 + N)^2*S(R(3,1),N)
          + 16/3*den(1 + N)^2*S(R(4),N)
          - 64/3*den(1 + N)^2*S(R(4,1),N)
          - 976/9*den(1 + N)*S(R(-5),N)
          + 2864/9*den(1 + N)*S(R(-4),N)
          + 320/3*den(1 + N)*S(R(-4,1),N)
          - 2984/27*den(1 + N)*S(R(-3),N)
          + 64*den(1 + N)*S(R(-3,-2),N)
          - 5888/9*den(1 + N)*S(R(-3,1),N)
          + 1024/3*den(1 + N)*S(R(-3,1,1),N)
          - 256/3*den(1 + N)*S(R(-3,2),N)
          - 44212/81*den(1 + N)*S(R(-2),N)
          - 928/9*den(1 + N)*S(R(-2),N)*z3
          - 800/9*den(1 + N)*S(R(-2,-3),N)
          + 2656/9*den(1 + N)*S(R(-2,-2),N)
          + 448/9*den(1 + N)*S(R(-2,-2,1),N)
          + 24368/27*den(1 + N)*S(R(-2,1),N)
          - 128*den(1 + N)*S(R(-2,1,-2),N)
          - 4480/9*den(1 + N)*S(R(-2,1,1),N)
          + 320/3*den(1 + N)*S(R(-2,2),N)
          - 64*den(1 + N)*S(R(-2,3),N)
          - 7160/9*den(1 + N)*S(R(1),N)
          + 256*den(1 + N)*S(R(1),N)*z3
          + 640/3*den(1 + N)*S(R(1,-4),N)
          - 1856/3*den(1 + N)*S(R(1,-3),N)
          + 2464/9*den(1 + N)*S(R(1,-2),N)
          - 256*den(1 + N)*S(R(1,-2,-2),N)
          + 3712/3*den(1 + N)*S(R(1,-2,1),N)
          - 2048/3*den(1 + N)*S(R(1,-2,1,1),N)
          + 512/3*den(1 + N)*S(R(1,-2,2),N)
          + 2272/9*den(1 + N)*S(R(1,1),N)
          + 256*den(1 + N)*S(R(1,1),N)*z3
          - 512/3*den(1 + N)*S(R(1,1,-2),N)
          - 128*den(1 + N)*S(R(1,1,3),N)
          + 544/3*den(1 + N)*S(R(1,3),N)
          + 640/3*den(1 + N)*S(R(1,3,1),N)
          - 128/3*den(1 + N)*S(R(1,4),N)
          + 448/9*den(1 + N)*S(R(2),N)
          - 128*den(1 + N)*S(R(2),N)*z3
          + 256/3*den(1 + N)*S(R(2,-3),N)
          + 128/3*den(1 + N)*S(R(2,-2),N)
          - 512/3*den(1 + N)*S(R(2,-2,1),N)
          + 64/3*den(1 + N)*S(R(2,3),N)
          + 4472/9*den(1 + N)*S(R(3),N)
          + 416/9*den(1 + N)*S(R(3,-2),N)
          - 1664/9*den(1 + N)*S(R(3,1),N)
          + 128/3*den(1 + N)*S(R(3,2),N)
          - 3472/9*den(1 + N)*S(R(4),N)
          - 32/9*den(1 + N)*S(R(4,1),N)
          + 976/9*den(1 + N)*S(R(5),N)
          + 202565/162*den(N)
          - 3920/9*den(N)*z5
          - 136*den(N)*z4
          + 1984/3*den(N)*z3
          - 64481/81*den(N)^2
          + 320/3*den(N)^2*z5
          + 48*den(N)^2*z4
          - 872/3*den(N)^2*z3
          + 2780/9*den(N)^3
          + 32*den(N)^3*z3
          - 484/9*den(N)^4
          + 96*den(N)^5*S(R(1),N)
          + 32/3*den(N)^4*S(R(-2),N)
          - 1240/3*den(N)^4*S(R(1),N)
          + 96*den(N)^4*S(R(1,1),N)
          - 8*den(N)^4*S(R(2),N)
          + 400/9*den(N)^3*S(R(-3),N)
          - 32*den(N)^3*S(R(-2),N)
          - 640/9*den(N)^3*S(R(-2,1),N)
          + 6104/9*den(N)^3*S(R(1),N)
          - 128/3*den(N)^3*S(R(1),N)*z3
          - 352/9*den(N)^3*S(R(1,-2),N)
          - 1472/9*den(N)^3*S(R(1,1),N)
          + 64/3*den(N)^3*S(R(1,3),N)
          - 80/9*den(N)^3*S(R(2),N)
          - 136/3*den(N)^3*S(R(3),N)
          - 64/3*den(N)^3*S(R(3,1),N)
          + 464/3*den(N)^2*S(R(-4),N)
          - 1024/3*den(N)^2*S(R(-3),N)
          - 224/3*den(N)^2*S(R(-3,1),N)
          - 1168/27*den(N)^2*S(R(-2),N)
          + 1456/3*den(N)^2*S(R(-2,1),N)
          - 1024/3*den(N)^2*S(R(-2,1,1),N)
          + 320/3*den(N)^2*S(R(-2,2),N)
          - 6044/9*den(N)^2*S(R(1),N)
          + 704/3*den(N)^2*S(R(1),N)*z3
          - 96*den(N)^2*S(R(1,-3),N)
          + 2032/9*den(N)^2*S(R(1,-2),N)
          + 704/3*den(N)^2*S(R(1,-2,1),N)
          + 1424/9*den(N)^2*S(R(1,1),N)
          + 256/3*den(N)^2*S(R(1,1),N)*z3
          - 512/3*den(N)^2*S(R(1,1,-2),N)
          - 128/3*den(N)^2*S(R(1,1,3),N)
          - 48*den(N)^2*S(R(1,3),N)
          + 128/3*den(N)^2*S(R(1,3,1),N)
          + 224/9*den(N)^2*S(R(2),N)
          - 128/3*den(N)^2*S(R(2),N)*z3
          + 160/3*den(N)^2*S(R(2,-2),N)
          + 64/3*den(N)^2*S(R(2,3),N)
          + 200*den(N)^2*S(R(3),N)
          + 64/3*den(N)^2*S(R(3,1),N)
          - 176/3*den(N)^2*S(R(4),N)
          - 64/3*den(N)^2*S(R(4,1),N)
          + 976/9*den(N)*S(R(-5),N)
          - 2864/9*den(N)*S(R(-4),N)
          - 320/3*den(N)*S(R(-4,1),N)
          + 2984/27*den(N)*S(R(-3),N)
          - 64*den(N)*S(R(-3,-2),N)
          + 5888/9*den(N)*S(R(-3,1),N)
          - 1024/3*den(N)*S(R(-3,1,1),N)
          + 256/3*den(N)*S(R(-3,2),N)
          + 44212/81*den(N)*S(R(-2),N)
          + 928/9*den(N)*S(R(-2),N)*z3
          + 800/9*den(N)*S(R(-2,-3),N)
          - 2656/9*den(N)*S(R(-2,-2),N)
          - 448/9*den(N)*S(R(-2,-2,1),N)
          - 24368/27*den(N)*S(R(-2,1),N)
          + 128*den(N)*S(R(-2,1,-2),N)
          + 4480/9*den(N)*S(R(-2,1,1),N)
          - 320/3*den(N)*S(R(-2,2),N)
          + 64*den(N)*S(R(-2,3),N)
          + 7160/9*den(N)*S(R(1),N)
          - 256*den(N)*S(R(1),N)*z3
          - 640/3*den(N)*S(R(1,-4),N)
          + 1856/3*den(N)*S(R(1,-3),N)
          - 2464/9*den(N)*S(R(1,-2),N)
          + 256*den(N)*S(R(1,-2,-2),N)
          - 3712/3*den(N)*S(R(1,-2,1),N)
          + 2048/3*den(N)*S(R(1,-2,1,1),N)
          - 512/3*den(N)*S(R(1,-2,2),N)
          - 2272/9*den(N)*S(R(1,1),N)
          - 256*den(N)*S(R(1,1),N)*z3
          + 512/3*den(N)*S(R(1,1,-2),N)
          + 128*den(N)*S(R(1,1,3),N)
          - 544/3*den(N)*S(R(1,3),N)
          - 640/3*den(N)*S(R(1,3,1),N)
          + 128/3*den(N)*S(R(1,4),N)
          - 448/9*den(N)*S(R(2),N)
          + 128*den(N)*S(R(2),N)*z3
          - 256/3*den(N)*S(R(2,-3),N)
          - 128/3*den(N)*S(R(2,-2),N)
          + 512/3*den(N)*S(R(2,-2,1),N)
          - 64/3*den(N)*S(R(2,3),N)
          - 4472/9*den(N)*S(R(3),N)
          - 416/9*den(N)*S(R(3,-2),N)
          + 1664/9*den(N)*S(R(3,1),N)
          - 128/3*den(N)*S(R(3,2),N)
          + 3472/9*den(N)*S(R(4),N)
          + 32/9*den(N)*S(R(4,1),N)
          - 976/9*den(N)*S(R(5),N)
          + 256/3*S(R(-6),N)
          + 176/3*S(R(-5),N)
          - 256/3*S(R(-5,1),N)
          - 10916/27*S(R(-4),N)
          + 3616/9*S(R(-4,1),N)
          - 512/3*S(R(-4,1,1),N)
          + 128/3*S(R(-4,2),N)
          + 21616/81*S(R(-3),N)
          + 736/9*S(R(-3),N)*z3
          + 224/9*S(R(-3,-3),N)
          + 32/9*S(R(-3,-2),N)
          - 832/9*S(R(-3,-2,1),N)
          - 9248/27*S(R(-3,1),N)
          + 128*S(R(-3,1,-2),N)
          + 1408/9*S(R(-3,1,1),N)
          + 64/3*S(R(-3,3),N)
          - 548/9*S(R(-2),N)
          - 96*S(R(-2),N)*z4
          + 848/3*S(R(-2),N)*z3
          - 64*S(R(-2,-4),N)
          + 144*S(R(-2,-3),N)
          - 128/3*S(R(-2,-3,1),N)
          - 344/3*S(R(-2,-2),N)
          - 128*S(R(-2,-2,-2),N)
          + 608/3*S(R(-2,-2,1),N)
          - 128/3*S(R(-2,-2,2),N)
          + 32*S(R(-2,1),N)
          - 640/3*S(R(-2,1),N)*z3
          + 128/3*S(R(-2,1,-3),N)
          - 1088/3*S(R(-2,1,-2),N)
          - 256/3*S(R(-2,1,-2,1),N)
          + 1024/3*S(R(-2,1,1,-2),N)
          + 256/3*S(R(-2,1,3),N)
          - 256/3*S(R(-2,2,-2),N)
          + 32*S(R(-2,3),N)
          + 256/3*S(R(-2,3,1),N)
          - 64/3*S(R(-2,4),N)
          - 24137/81*S(R(1),N)
          + 2080/9*S(R(1),N)*z5
          + 176*S(R(1),N)*z4
          - 6160/9*S(R(1),N)*z3
          - 1952/9*S(R(1,-5),N)
          + 2176/9*S(R(1,-4),N)
          + 640/3*S(R(1,-4,1),N)
          + 9248/27*S(R(1,-3),N)
          + 128*S(R(1,-3,-2),N)
          - 9088/9*S(R(1,-3,1),N)
          + 2048/3*S(R(1,-3,1,1),N)
          - 512/3*S(R(1,-3,2),N)
          - 40640/81*S(R(1,-2),N)
          - 1856/9*S(R(1,-2),N)*z3
          - 1600/9*S(R(1,-2,-3),N)
          + 4352/9*S(R(1,-2,-2),N)
          + 896/9*S(R(1,-2,-2,1),N)
          + 18496/27*S(R(1,-2,1),N)
          - 256*S(R(1,-2,1,-2),N)
          - 2816/9*S(R(1,-2,1,1),N)
          - 128*S(R(1,-2,3),N)
          + 1280/3*S(R(1,1,-4),N)
          - 2560/3*S(R(1,1,-3),N)
          - 512*S(R(1,1,-2,-2),N)
          + 5120/3*S(R(1,1,-2,1),N)
          - 4096/3*S(R(1,1,-2,1,1),N)
          + 1024/3*S(R(1,1,-2,2),N)
          + 1280/3*S(R(1,1,3),N)
          + 512/3*S(R(1,1,3,1),N)
          - 256/3*S(R(1,1,4),N)
          + 512/3*S(R(1,2,-3),N)
          - 1024/3*S(R(1,2,-2,1),N)
          - 256/3*S(R(1,2,3),N)
          + 4624/9*S(R(1,3),N)
          + 832/9*S(R(1,3,-2),N)
          - 3136/9*S(R(1,3,1),N)
          + 256/3*S(R(1,3,2),N)
          - 5696/9*S(R(1,4),N)
          + 1088/9*S(R(1,4,1),N)
          + 1952/9*S(R(1,5),N)
          + 38626/81*S(R(2),N)
          + 352/3*S(R(2),N)*z3
          - 832/3*S(R(2,-4),N)
          + 3136/9*S(R(2,-3),N)
          + 512/3*S(R(2,-3,1),N)
          + 9248/27*S(R(2,-2),N)
          + 128*S(R(2,-2,-2),N)
          - 9088/9*S(R(2,-2,1),N)
          + 2048/3*S(R(2,-2,1,1),N)
          - 512/3*S(R(2,-2,2),N)
          + 512/3*S(R(2,1,-3),N)
          - 1024/3*S(R(2,1,-2,1),N)
          - 256/3*S(R(2,1,3),N)
          - 992/3*S(R(2,3),N)
          + 320/3*S(R(2,4),N)
          - 48112/81*S(R(3),N)
          - 1312/9*S(R(3),N)*z3
          - 1312/9*S(R(3,-3),N)
          - 32/9*S(R(3,-2),N)
          + 640/3*S(R(3,-2,1),N)
          - 4864/27*S(R(3,1),N)
          - 64/9*S(R(3,1,-2),N)
          + 352/9*S(R(3,2),N)
          + 128/3*S(R(3,3),N)
          + 13820/27*S(R(4),N)
          - 128/3*S(R(4,-2),N)
          + 1712/9*S(R(4,1),N)
          - 64/3*S(R(4,2),N)
          - 176/3*S(R(5),N)
          - 128/3*S(R(5,1),N)
          - 256/3*S(R(6),N)
          )

       + nf*cf^2*ca * (
          + 7751/54
          - 40*z5
          + 312*z4
          - 940/3*z3
          - 40411/27*den(1 + N)
          + 80/3*den(1 + N)*z5
          - 232*den(1 + N)*z4
          + 9464/9*den(1 + N)*z3
          + 6706/27*den(1 + N)^2
          - 144*den(1 + N)^2*z4
          + 1264/3*den(1 + N)^2*z3
          + 55472/81*den(1 + N)^3
          - 224*den(1 + N)^3*z3
          - 4712/9*den(1 + N)^4
          + 352/3*den(1 + N)^5
          - 608*den(1 + N)^5*S(R(1),N)
          - 192*den(1 + N)^4*S(R(-2),N)
          + 400/9*den(1 + N)^4*S(R(1),N)
          - 192*den(1 + N)^4*S(R(1,1),N)
          - 16*den(1 + N)^4*S(R(2),N)
          - 1696/3*den(1 + N)^3*S(R(-3),N)
          + 1312/3*den(1 + N)^3*S(R(-2),N)
          + 576*den(1 + N)^3*S(R(-2,1),N)
          + 496/3*den(1 + N)^3*S(R(1),N)
          + 896/3*den(1 + N)^3*S(R(1,-2),N)
          - 4192/9*den(1 + N)^3*S(R(1,1),N)
          + 64*den(1 + N)^3*S(R(1,2),N)
          + 136*den(1 + N)^3*S(R(2),N)
          + 64*den(1 + N)^3*S(R(2,1),N)
          + 32/3*den(1 + N)^3*S(R(3),N)
          - 736/3*den(1 + N)^2*S(R(-4),N)
          + 9776/9*den(1 + N)^2*S(R(-3),N)
          - 1088/3*den(1 + N)^2*S(R(-3,1),N)
          - 21920/27*den(1 + N)^2*S(R(-2),N)
          + 1024/3*den(1 + N)^2*S(R(-2,-2),N)
          - 8672/9*den(1 + N)^2*S(R(-2,1),N)
          + 3328/3*den(1 + N)^2*S(R(-2,1,1),N)
          - 1088/3*den(1 + N)^2*S(R(-2,2),N)
          + 126136/81*den(1 + N)^2*S(R(1),N)
          - 704/3*den(1 + N)^2*S(R(1),N)*z3
          - 1216/3*den(1 + N)^2*S(R(1,-3),N)
          - 832/3*den(1 + N)^2*S(R(1,-2),N)
          + 384*den(1 + N)^2*S(R(1,-2,1),N)
          - 6496/9*den(1 + N)^2*S(R(1,1),N)
          + 1792/3*den(1 + N)^2*S(R(1,1,-2),N)
          + 64*den(1 + N)^2*S(R(1,2),N)
          + 448/3*den(1 + N)^2*S(R(1,3),N)
          - 10376/27*den(1 + N)^2*S(R(2),N)
          - 256*den(1 + N)^2*S(R(2,-2),N)
          + 64*den(1 + N)^2*S(R(2,1),N)
          - 352/9*den(1 + N)^2*S(R(3),N)
          - 64/3*den(1 + N)^2*S(R(3,1),N)
          - 464/3*den(1 + N)^2*S(R(4),N)
          + 1696/3*den(1 + N)*S(R(-5),N)
          - 15520/9*den(1 + N)*S(R(-4),N)
          - 896/3*den(1 + N)*S(R(-4,1),N)
          + 33688/27*den(1 + N)*S(R(-3),N)
          - 448/3*den(1 + N)*S(R(-3,-2),N)
          + 22336/9*den(1 + N)*S(R(-3,1),N)
          - 4096/3*den(1 + N)*S(R(-3,1,1),N)
          + 384*den(1 + N)*S(R(-3,2),N)
          + 60200/81*den(1 + N)*S(R(-2),N)
          + 1024/3*den(1 + N)*S(R(-2),N)*z3
          + 704/3*den(1 + N)*S(R(-2,-3),N)
          - 7424/9*den(1 + N)*S(R(-2,-2),N)
          - 256/3*den(1 + N)*S(R(-2,-2,1),N)
          - 80368/27*den(1 + N)*S(R(-2,1),N)
          + 896/3*den(1 + N)*S(R(-2,1,-2),N)
          + 14720/9*den(1 + N)*S(R(-2,1,1),N)
          - 256/3*den(1 + N)*S(R(-2,1,2),N)
          - 704/3*den(1 + N)*S(R(-2,2),N)
          - 256/3*den(1 + N)*S(R(-2,2,1),N)
          + 192*den(1 + N)*S(R(-2,3),N)
          + 54760/27*den(1 + N)*S(R(1),N)
          - 1024/3*den(1 + N)*S(R(1),N)*z3
          - 2560/3*den(1 + N)*S(R(1,-4),N)
          + 8192/3*den(1 + N)*S(R(1,-3),N)
          - 512/3*den(1 + N)*S(R(1,-3,1),N)
          - 2720/3*den(1 + N)*S(R(1,-2),N)
          + 2048/3*den(1 + N)*S(R(1,-2,-2),N)
          - 12800/3*den(1 + N)*S(R(1,-2,1),N)
          + 7168/3*den(1 + N)*S(R(1,-2,1,1),N)
          - 2048/3*den(1 + N)*S(R(1,-2,2),N)
          - 14384/9*den(1 + N)*S(R(1,1),N)
          + 1792/3*den(1 + N)*S(R(1,1,-2),N)
          + 128*den(1 + N)*S(R(1,2),N)
          - 448*den(1 + N)*S(R(1,3),N)
          - 256/3*den(1 + N)*S(R(1,3,1),N)
          - 704/3*den(1 + N)*S(R(1,4),N)
          + 93352/81*den(1 + N)*S(R(2),N)
          + 128*den(1 + N)*S(R(2),N)*z3
          - 1280/3*den(1 + N)*S(R(2,-3),N)
          + 448/3*den(1 + N)*S(R(2,-2),N)
          + 512*den(1 + N)*S(R(2,-2,1),N)
          + 128*den(1 + N)*S(R(2,1),N)
          + 64/3*den(1 + N)*S(R(2,3),N)
          - 42136/27*den(1 + N)*S(R(3),N)
          - 640/3*den(1 + N)*S(R(3,-2),N)
          + 672*den(1 + N)*S(R(3,1),N)
          - 256/3*den(1 + N)*S(R(3,1,1),N)
          - 64*den(1 + N)*S(R(3,2),N)
          + 9688/9*den(1 + N)*S(R(4),N)
          - 192*den(1 + N)*S(R(4,1),N)
          - 800/3*den(1 + N)*S(R(5),N)
          + 40411/27*den(N)
          - 80/3*den(N)*z5
          + 232*den(N)*z4
          - 9464/9*den(N)*z3
          - 90538/81*den(N)^2
          - 144*den(N)^2*z4
          + 2384/3*den(N)^2*z3
          + 65936/81*den(N)^3
          - 32*den(N)^3*z3
          - 4184/9*den(N)^4
          + 352/3*den(N)^5
          - 288*den(N)^5*S(R(1),N)
          - 64*den(N)^4*S(R(-2),N)
          + 9856/9*den(N)^4*S(R(1),N)
          - 576*den(N)^4*S(R(1,1),N)
          + 176*den(N)^4*S(R(2),N)
          - 992/3*den(N)^3*S(R(-3),N)
          + 224*den(N)^3*S(R(-2),N)
          + 1088/3*den(N)^3*S(R(-2,1),N)
          - 9584/9*den(N)^3*S(R(1),N)
          + 640/3*den(N)^3*S(R(1,-2),N)
          + 6496/9*den(N)^3*S(R(1,1),N)
          - 64*den(N)^3*S(R(1,2),N)
          - 264*den(N)^3*S(R(2),N)
          - 64*den(N)^3*S(R(2,1),N)
          + 544/3*den(N)^3*S(R(3),N)
          - 736*den(N)^2*S(R(-4),N)
          + 16624/9*den(N)^2*S(R(-3),N)
          + 704/3*den(N)^2*S(R(-3,1),N)
          - 3184/27*den(N)^2*S(R(-2),N)
          - 19168/9*den(N)^2*S(R(-2,1),N)
          + 1280*den(N)^2*S(R(-2,1,1),N)
          - 1088/3*den(N)^2*S(R(-2,2),N)
          + 68888/81*den(N)^2*S(R(1),N)
          - 1472/3*den(N)^2*S(R(1),N)*z3
          + 448*den(N)^2*S(R(1,-3),N)
          - 3520/3*den(N)^2*S(R(1,-2),N)
          - 640*den(N)^2*S(R(1,-2,1),N)
          - 8800/9*den(N)^2*S(R(1,1),N)
          + 1792/3*den(N)^2*S(R(1,1,-2),N)
          + 64*den(N)^2*S(R(1,2),N)
          + 320/3*den(N)^2*S(R(1,3),N)
          + 21176/27*den(N)^2*S(R(2),N)
          - 256/3*den(N)^2*S(R(2,-2),N)
          + 64*den(N)^2*S(R(2,1),N)
          - 6416/9*den(N)^2*S(R(3),N)
          + 192*den(N)^2*S(R(3,1),N)
          + 176/3*den(N)^2*S(R(4),N)
          - 1696/3*den(N)*S(R(-5),N)
          + 15520/9*den(N)*S(R(-4),N)
          + 896/3*den(N)*S(R(-4,1),N)
          - 33688/27*den(N)*S(R(-3),N)
          + 448/3*den(N)*S(R(-3,-2),N)
          - 22336/9*den(N)*S(R(-3,1),N)
          + 4096/3*den(N)*S(R(-3,1,1),N)
          - 384*den(N)*S(R(-3,2),N)
          - 60200/81*den(N)*S(R(-2),N)
          - 1024/3*den(N)*S(R(-2),N)*z3
          - 704/3*den(N)*S(R(-2,-3),N)
          + 7424/9*den(N)*S(R(-2,-2),N)
          + 256/3*den(N)*S(R(-2,-2,1),N)
          + 80368/27*den(N)*S(R(-2,1),N)
          - 896/3*den(N)*S(R(-2,1,-2),N)
          - 14720/9*den(N)*S(R(-2,1,1),N)
          + 256/3*den(N)*S(R(-2,1,2),N)
          + 704/3*den(N)*S(R(-2,2),N)
          + 256/3*den(N)*S(R(-2,2,1),N)
          - 192*den(N)*S(R(-2,3),N)
          - 54760/27*den(N)*S(R(1),N)
          + 1024/3*den(N)*S(R(1),N)*z3
          + 2560/3*den(N)*S(R(1,-4),N)
          - 8192/3*den(N)*S(R(1,-3),N)
          + 512/3*den(N)*S(R(1,-3,1),N)
          + 2720/3*den(N)*S(R(1,-2),N)
          - 2048/3*den(N)*S(R(1,-2,-2),N)
          + 12800/3*den(N)*S(R(1,-2,1),N)
          - 7168/3*den(N)*S(R(1,-2,1,1),N)
          + 2048/3*den(N)*S(R(1,-2,2),N)
          + 14384/9*den(N)*S(R(1,1),N)
          - 1792/3*den(N)*S(R(1,1,-2),N)
          - 128*den(N)*S(R(1,2),N)
          + 448*den(N)*S(R(1,3),N)
          + 256/3*den(N)*S(R(1,3,1),N)
          + 704/3*den(N)*S(R(1,4),N)
          - 93352/81*den(N)*S(R(2),N)
          - 128*den(N)*S(R(2),N)*z3
          + 1280/3*den(N)*S(R(2,-3),N)
          - 448/3*den(N)*S(R(2,-2),N)
          - 512*den(N)*S(R(2,-2,1),N)
          - 128*den(N)*S(R(2,1),N)
          - 64/3*den(N)*S(R(2,3),N)
          + 42136/27*den(N)*S(R(3),N)
          + 640/3*den(N)*S(R(3,-2),N)
          - 672*den(N)*S(R(3,1),N)
          + 256/3*den(N)*S(R(3,1,1),N)
          + 64*den(N)*S(R(3,2),N)
          - 9688/9*den(N)*S(R(4),N)
          + 192*den(N)*S(R(4,1),N)
          + 800/3*den(N)*S(R(5),N)
          - 1280/3*S(R(-6),N)
          + 176/3*S(R(-5),N)
          + 1216/3*S(R(-5,1),N)
          + 25192/27*S(R(-4),N)
          + 128/3*S(R(-4,-2),N)
          - 14432/9*S(R(-4,1),N)
          + 2560/3*S(R(-4,1,1),N)
          - 640/3*S(R(-4,2),N)
          - 33512/81*S(R(-3),N)
          - 896/3*S(R(-3),N)*z3
          + 64/3*S(R(-3,-3),N)
          - 1600/9*S(R(-3,-2),N)
          + 512/3*S(R(-3,-2,1),N)
          + 20656/27*S(R(-3,1),N)
          - 896/3*S(R(-3,1,-2),N)
          - 3968/9*S(R(-3,1,1),N)
          + 256/3*S(R(-3,1,2),N)
          - 320/3*S(R(-3,2),N)
          + 256/3*S(R(-3,2,1),N)
          - 128/3*S(R(-3,3),N)
          + 120*S(R(-2),N)
          + 288*S(R(-2),N)*z4
          - 896*S(R(-2),N)*z3
          + 832/3*S(R(-2,-4),N)
          - 1792/3*S(R(-2,-3),N)
          + 256/3*S(R(-2,-3,1),N)
          + 224*S(R(-2,-2),N)
          + 384*S(R(-2,-2,-2),N)
          - 1280/3*S(R(-2,-2,1),N)
          + 256/3*S(R(-2,-2,2),N)
          - 96*S(R(-2,1),N)
          + 2048/3*S(R(-2,1),N)*z3
          - 256/3*S(R(-2,1,-3),N)
          + 4096/3*S(R(-2,1,-2),N)
          + 512/3*S(R(-2,1,-2,1),N)
          - 3584/3*S(R(-2,1,1,-2),N)
          - 896/3*S(R(-2,1,3),N)
          + 896/3*S(R(-2,2,-2),N)
          - 64*S(R(-2,3),N)
          - 896/3*S(R(-2,3,1),N)
          + 320/3*S(R(-2,4),N)
          - 34066/81*S(R(1),N)
          + 160/3*S(R(1),N)*z5
          - 176*S(R(1),N)*z4
          + 3856/9*S(R(1),N)*z3
          + 3392/3*S(R(1,-5),N)
          - 14336/9*S(R(1,-4),N)
          - 1792/3*S(R(1,-4,1),N)
          - 20656/27*S(R(1,-3),N)
          - 896/3*S(R(1,-3,-2),N)
          + 34688/9*S(R(1,-3,1),N)
          - 8192/3*S(R(1,-3,1,1),N)
          + 768*S(R(1,-3,2),N)
          + 59248/81*S(R(1,-2),N)
          + 2048/3*S(R(1,-2),N)*z3
          + 1408/3*S(R(1,-2,-3),N)
          - 11392/9*S(R(1,-2,-2),N)
          - 512/3*S(R(1,-2,-2,1),N)
          - 41312/27*S(R(1,-2,1),N)
          + 1792/3*S(R(1,-2,1,-2),N)
          + 7936/9*S(R(1,-2,1,1),N)
          - 512/3*S(R(1,-2,1,2),N)
          + 640/3*S(R(1,-2,2),N)
          - 512/3*S(R(1,-2,2,1),N)
          + 384*S(R(1,-2,3),N)
          - 5120/3*S(R(1,1,-4),N)
          + 3840*S(R(1,1,-3),N)
          - 1024/3*S(R(1,1,-3,1),N)
          + 4096/3*S(R(1,1,-2,-2),N)
          - 17920/3*S(R(1,1,-2,1),N)
          + 14336/3*S(R(1,1,-2,1,1),N)
          - 4096/3*S(R(1,1,-2,2),N)
          - 2560/3*S(R(1,1,3),N)
          - 512/3*S(R(1,1,3,1),N)
          - 1408/3*S(R(1,1,4),N)
          + 41504/81*S(R(1,2),N)
          + 256*S(R(1,2),N)*z3
          - 2560/3*S(R(1,2,-3),N)
          + 1280/3*S(R(1,2,-2),N)
          + 1024*S(R(1,2,-2,1),N)
          + 128/3*S(R(1,2,3),N)
          - 41744/27*S(R(1,3),N)
          - 1280/3*S(R(1,3,-2),N)
          + 2368/3*S(R(1,3,1),N)
          - 512/3*S(R(1,3,1,1),N)
          - 128*S(R(1,3,2),N)
          + 18224/9*S(R(1,4),N)
          - 384*S(R(1,4,1),N)
          - 1600/3*S(R(1,5),N)
          + 5512/27*S(R(2),N)
          - 928/3*S(R(2),N)*z3
          + 1344*S(R(2,-4),N)
          - 18176/9*S(R(2,-3),N)
          - 1280/3*S(R(2,-3,1),N)
          - 20656/27*S(R(2,-2),N)
          - 1024/3*S(R(2,-2,-2),N)
          + 32768/9*S(R(2,-2,1),N)
          - 2560*S(R(2,-2,1,1),N)
          + 2048/3*S(R(2,-2,2),N)
          + 41504/81*S(R(2,1),N)
          + 256*S(R(2,1),N)*z3
          - 2560/3*S(R(2,1,-3),N)
          + 1280/3*S(R(2,1,-2),N)
          + 1024*S(R(2,1,-2,1),N)
          + 128/3*S(R(2,1,3),N)
          - 18496/27*S(R(2,2),N)
          - 512/3*S(R(2,2,-2),N)
          + 9328/9*S(R(2,3),N)
          - 128*S(R(2,3,1),N)
          + 64/3*S(R(2,4),N)
          + 832/9*S(R(3),N)
          + 704/3*S(R(3),N)*z3
          + 2560/3*S(R(3,-3),N)
          - 2240/9*S(R(3,-2),N)
          - 768*S(R(3,-2,1),N)
          - 12880/27*S(R(3,1),N)
          - 512/3*S(R(3,1,-2),N)
          - 64*S(R(3,1,1),N)
          + 128/3*S(R(3,1,2),N)
          + 880/3*S(R(3,2),N)
          + 128/3*S(R(3,2,1),N)
          - 128*S(R(3,3),N)
          - 3064/27*S(R(4),N)
          + 256*S(R(4,-2),N)
          + 496/3*S(R(4,1),N)
          + 640/3*S(R(4,1,1),N)
          - 192*S(R(4,2),N)
          - 528*S(R(5),N)
          - 448/3*S(R(5,1),N)
          + 1280/3*S(R(6),N)
          )

       + nf*cf^3 * (
          - 32
          + 240*z5
          - 120*z4
          - 212/3*z3
          + 2410/9*den(1 + N)
          - 160*den(1 + N)*z5
          + 96*den(1 + N)*z4
          - 1016/3*den(1 + N)*z3
          - 154/3*den(1 + N)^2
          + 96*den(1 + N)^2*z4
          - 896/3*den(1 + N)^2*z3
          - 12*den(1 + N)^3
          + 448/3*den(1 + N)^3*z3
          + 40*den(1 + N)^4
          - 352/3*den(1 + N)^5
          + 160/3*den(1 + N)^6
          + 1664/3*den(1 + N)^5*S(R(1),N)
          + 640/3*den(1 + N)^4*S(R(-2),N)
          - 1376/3*den(1 + N)^4*S(R(1),N)
          + 640/3*den(1 + N)^4*S(R(1,1),N)
          + 224/3*den(1 + N)^4*S(R(2),N)
          + 1664/3*den(1 + N)^3*S(R(-3),N)
          - 1408/3*den(1 + N)^3*S(R(-2),N)
          - 1280/3*den(1 + N)^3*S(R(-2,1),N)
          - 1544/3*den(1 + N)^3*S(R(1),N)
          - 256*den(1 + N)^3*S(R(1,-2),N)
          + 64/3*den(1 + N)^3*S(R(1,1),N)
          + 128/3*den(1 + N)^3*S(R(1,2),N)
          - 224/3*den(1 + N)^3*S(R(2),N)
          + 128/3*den(1 + N)^3*S(R(2,1),N)
          + 64/3*den(1 + N)^3*S(R(3),N)
          + 128*den(1 + N)^2*S(R(-4),N)
          - 2656/3*den(1 + N)^2*S(R(-3),N)
          + 1024/3*den(1 + N)^2*S(R(-3,1),N)
          - 256/3*den(1 + N)^2*S(R(-2),N)
          - 512/3*den(1 + N)^2*S(R(-2,-2),N)
          + 1088*den(1 + N)^2*S(R(-2,1),N)
          - 2560/3*den(1 + N)^2*S(R(-2,1,1),N)
          + 896/3*den(1 + N)^2*S(R(-2,2),N)
          - 744*den(1 + N)^2*S(R(1),N)
          + 128*den(1 + N)^2*S(R(1),N)*z3
          + 512*den(1 + N)^2*S(R(1,-3),N)
          - 128/3*den(1 + N)^2*S(R(1,-2),N)
          - 1024/3*den(1 + N)^2*S(R(1,-2,1),N)
          + 1744/3*den(1 + N)^2*S(R(1,1),N)
          - 512*den(1 + N)^2*S(R(1,1,-2),N)
          - 384*den(1 + N)^2*S(R(1,2),N)
          + 128/3*den(1 + N)^2*S(R(1,3),N)
          - 440/3*den(1 + N)^2*S(R(2),N)
          + 896/3*den(1 + N)^2*S(R(2,-2),N)
          - 384*den(1 + N)^2*S(R(2,1),N)
          + 128*den(1 + N)^2*S(R(2,2),N)
          + 896/3*den(1 + N)^2*S(R(3),N)
          + 256/3*den(1 + N)^2*S(R(3,1),N)
          + 160/3*den(1 + N)^2*S(R(4),N)
          - 704*den(1 + N)*S(R(-5),N)
          + 6464/3*den(1 + N)*S(R(-4),N)
          + 512/3*den(1 + N)*S(R(-4,1),N)
          - 5936/3*den(1 + N)*S(R(-3),N)
          + 128/3*den(1 + N)*S(R(-3,-2),N)
          - 7040/3*den(1 + N)*S(R(-3,1),N)
          + 4096/3*den(1 + N)*S(R(-3,1,1),N)
          - 1280/3*den(1 + N)*S(R(-3,2),N)
          + 2096/3*den(1 + N)*S(R(-2),N)
          - 256*den(1 + N)*S(R(-2),N)*z3
          - 128*den(1 + N)*S(R(-2,-3),N)
          + 1280/3*den(1 + N)*S(R(-2,-2),N)
          + 6752/3*den(1 + N)*S(R(-2,1),N)
          - 256/3*den(1 + N)*S(R(-2,1,-2),N)
          - 1280*den(1 + N)*S(R(-2,1,1),N)
          + 512/3*den(1 + N)*S(R(-2,1,2),N)
          + 128/3*den(1 + N)*S(R(-2,2),N)
          + 512/3*den(1 + N)*S(R(-2,2,1),N)
          - 128*den(1 + N)*S(R(-2,3),N)
          - 6560/3*den(1 + N)*S(R(1),N)
          + 256*den(1 + N)*S(R(1),N)*z3
          + 2560/3*den(1 + N)*S(R(1,-4),N)
          - 8960/3*den(1 + N)*S(R(1,-3),N)
          + 1024/3*den(1 + N)*S(R(1,-3,1),N)
          + 1984/3*den(1 + N)*S(R(1,-2),N)
          - 1024/3*den(1 + N)*S(R(1,-2,-2),N)
          + 3584*den(1 + N)*S(R(1,-2,1),N)
          - 2048*den(1 + N)*S(R(1,-2,1,1),N)
          + 2048/3*den(1 + N)*S(R(1,-2,2),N)
          + 4160/3*den(1 + N)*S(R(1,1),N)
          - 512*den(1 + N)*S(R(1,1,-2),N)
          - 512/3*den(1 + N)*S(R(1,2),N)
          - 128*den(1 + N)*S(R(1,3),N)
          + 1280/3*den(1 + N)*S(R(1,4),N)
          - 680/3*den(1 + N)*S(R(2),N)
          - 128*den(1 + N)*S(R(2),N)*z3
          + 512*den(1 + N)*S(R(2,-3),N)
          - 1408/3*den(1 + N)*S(R(2,-2),N)
          - 1024/3*den(1 + N)*S(R(2,-2,1),N)
          - 512/3*den(1 + N)*S(R(2,1),N)
          - 896/3*den(1 + N)*S(R(2,2),N)
          + 512/3*den(1 + N)*S(R(2,3),N)
          + 384*den(1 + N)*S(R(3),N)
          + 256*den(1 + N)*S(R(3,-2),N)
          - 2176/3*den(1 + N)*S(R(3,1),N)
          + 256/3*den(1 + N)*S(R(3,1,1),N)
          + 512/3*den(1 + N)*S(R(3,2),N)
          - 736/3*den(1 + N)*S(R(4),N)
          + 1024/3*den(1 + N)*S(R(4,1),N)
          - 64*den(1 + N)*S(R(5),N)
          - 2410/9*den(N)
          + 160*den(N)*z5
          - 96*den(N)*z4
          + 1016/3*den(N)*z3
          + 500/3*den(N)^2
          + 96*den(N)^2*z4
          - 1472/3*den(N)^2*z3
          + 340/3*den(N)^3
          - 64/3*den(N)^3*z3
          - 32*den(N)^4
          + 160/3*den(N)^5
          - 160/3*den(N)^6
          + 384*den(N)^5*S(R(1),N)
          + 256/3*den(N)^4*S(R(-2),N)
          - 3680/3*den(N)^4*S(R(1),N)
          + 1408/3*den(N)^4*S(R(1,1),N)
          - 160/3*den(N)^4*S(R(2),N)
          + 1408/3*den(N)^3*S(R(-3),N)
          - 1024/3*den(N)^3*S(R(-2),N)
          - 1280/3*den(N)^3*S(R(-2,1),N)
          + 3592/3*den(N)^3*S(R(1),N)
          - 256*den(N)^3*S(R(1,-2),N)
          - 1088/3*den(N)^3*S(R(1,1),N)
          - 128/3*den(N)^3*S(R(1,2),N)
          - 96*den(N)^3*S(R(2),N)
          - 128/3*den(N)^3*S(R(2,1),N)
          + 64/3*den(N)^3*S(R(3),N)
          + 2560/3*den(N)^2*S(R(-4),N)
          - 6880/3*den(N)^2*S(R(-3),N)
          - 512/3*den(N)^2*S(R(-3,1),N)
          + 1312/3*den(N)^2*S(R(-2),N)
          + 6848/3*den(N)^2*S(R(-2,1),N)
          - 3584/3*den(N)^2*S(R(-2,1,1),N)
          + 896/3*den(N)^2*S(R(-2,2),N)
          - 5032/3*den(N)^2*S(R(1),N)
          + 384*den(N)^2*S(R(1),N)*z3
          - 512*den(N)^2*S(R(1,-3),N)
          + 1408*den(N)^2*S(R(1,-2),N)
          + 1024/3*den(N)^2*S(R(1,-2,1),N)
          + 2768/3*den(N)^2*S(R(1,1),N)
          - 512*den(N)^2*S(R(1,1,-2),N)
          + 640/3*den(N)^2*S(R(1,2),N)
          - 896/3*den(N)^2*S(R(1,3),N)
          - 264*den(N)^2*S(R(2),N)
          - 128/3*den(N)^2*S(R(2,-2),N)
          + 640/3*den(N)^2*S(R(2,1),N)
          - 128*den(N)^2*S(R(2,2),N)
          + 448/3*den(N)^2*S(R(3),N)
          - 1024/3*den(N)^2*S(R(3,1),N)
          + 224*den(N)^2*S(R(4),N)
          + 704*den(N)*S(R(-5),N)
          - 6464/3*den(N)*S(R(-4),N)
          - 512/3*den(N)*S(R(-4,1),N)
          + 5936/3*den(N)*S(R(-3),N)
          - 128/3*den(N)*S(R(-3,-2),N)
          + 7040/3*den(N)*S(R(-3,1),N)
          - 4096/3*den(N)*S(R(-3,1,1),N)
          + 1280/3*den(N)*S(R(-3,2),N)
          - 2096/3*den(N)*S(R(-2),N)
          + 256*den(N)*S(R(-2),N)*z3
          + 128*den(N)*S(R(-2,-3),N)
          - 1280/3*den(N)*S(R(-2,-2),N)
          - 6752/3*den(N)*S(R(-2,1),N)
          + 256/3*den(N)*S(R(-2,1,-2),N)
          + 1280*den(N)*S(R(-2,1,1),N)
          - 512/3*den(N)*S(R(-2,1,2),N)
          - 128/3*den(N)*S(R(-2,2),N)
          - 512/3*den(N)*S(R(-2,2,1),N)
          + 128*den(N)*S(R(-2,3),N)
          + 6560/3*den(N)*S(R(1),N)
          - 256*den(N)*S(R(1),N)*z3
          - 2560/3*den(N)*S(R(1,-4),N)
          + 8960/3*den(N)*S(R(1,-3),N)
          - 1024/3*den(N)*S(R(1,-3,1),N)
          - 1984/3*den(N)*S(R(1,-2),N)
          + 1024/3*den(N)*S(R(1,-2,-2),N)
          - 3584*den(N)*S(R(1,-2,1),N)
          + 2048*den(N)*S(R(1,-2,1,1),N)
          - 2048/3*den(N)*S(R(1,-2,2),N)
          - 4160/3*den(N)*S(R(1,1),N)
          + 512*den(N)*S(R(1,1,-2),N)
          + 512/3*den(N)*S(R(1,2),N)
          + 128*den(N)*S(R(1,3),N)
          - 1280/3*den(N)*S(R(1,4),N)
          + 680/3*den(N)*S(R(2),N)
          + 128*den(N)*S(R(2),N)*z3
          - 512*den(N)*S(R(2,-3),N)
          + 1408/3*den(N)*S(R(2,-2),N)
          + 1024/3*den(N)*S(R(2,-2,1),N)
          + 512/3*den(N)*S(R(2,1),N)
          + 896/3*den(N)*S(R(2,2),N)
          - 512/3*den(N)*S(R(2,3),N)
          - 384*den(N)*S(R(3),N)
          - 256*den(N)*S(R(3,-2),N)
          + 2176/3*den(N)*S(R(3,1),N)
          - 256/3*den(N)*S(R(3,1,1),N)
          - 512/3*den(N)*S(R(3,2),N)
          + 736/3*den(N)*S(R(4),N)
          - 1024/3*den(N)*S(R(4,1),N)
          + 64*den(N)*S(R(5),N)
          + 512*S(R(-6),N)
          - 352*S(R(-5),N)
          - 1408/3*S(R(-5,1),N)
          - 272*S(R(-4),N)
          - 256/3*S(R(-4,-2),N)
          + 1600*S(R(-4,1),N)
          - 1024*S(R(-4,1,1),N)
          + 256*S(R(-4,2),N)
          - 784/3*S(R(-3),N)
          + 256*S(R(-3),N)*z3
          - 128*S(R(-3,-3),N)
          + 1024/3*S(R(-3,-2),N)
          - 160*S(R(-3,1),N)
          + 256/3*S(R(-3,1,-2),N)
          + 256*S(R(-3,1,1),N)
          - 512/3*S(R(-3,1,2),N)
          + 640/3*S(R(-3,2),N)
          - 512/3*S(R(-3,2,1),N)
          - 304/3*S(R(-2),N)
          - 192*S(R(-2),N)*z4
          + 640*S(R(-2),N)*z3
          - 896/3*S(R(-2,-4),N)
          + 640*S(R(-2,-3),N)
          - 256*S(R(-2,-2,-2),N)
          + 64*S(R(-2,1),N)
          - 512*S(R(-2,1),N)*z3
          - 1280*S(R(-2,1,-2),N)
          + 1024*S(R(-2,1,1,-2),N)
          + 256*S(R(-2,1,3),N)
          - 256*S(R(-2,2,-2),N)
          + 256*S(R(-2,3,1),N)
          - 128*S(R(-2,4),N)
          + 572/9*S(R(1),N)
          - 320*S(R(1),N)*z5
          + 592/3*S(R(1),N)*z3
          - 1408*S(R(1,-5),N)
          + 6656/3*S(R(1,-4),N)
          + 1024/3*S(R(1,-4,1),N)
          + 160*S(R(1,-3),N)
          + 256/3*S(R(1,-3,-2),N)
          - 11008/3*S(R(1,-3,1),N)
          + 8192/3*S(R(1,-3,1,1),N)
          - 2560/3*S(R(1,-3,2),N)
          + 1760/3*S(R(1,-2),N)
          - 512*S(R(1,-2),N)*z3
          - 256*S(R(1,-2,-3),N)
          + 1792/3*S(R(1,-2,-2),N)
          + 320*S(R(1,-2,1),N)
          - 512/3*S(R(1,-2,1,-2),N)
          - 512*S(R(1,-2,1,1),N)
          + 1024/3*S(R(1,-2,1,2),N)
          - 1280/3*S(R(1,-2,2),N)
          + 1024/3*S(R(1,-2,2,1),N)
          - 256*S(R(1,-2,3),N)
          + 5120/3*S(R(1,1,-4),N)
          - 12800/3*S(R(1,1,-3),N)
          + 2048/3*S(R(1,1,-3,1),N)
          - 2048/3*S(R(1,1,-2,-2),N)
          + 5120*S(R(1,1,-2,1),N)
          - 4096*S(R(1,1,-2,1,1),N)
          + 4096/3*S(R(1,1,-2,2),N)
          + 2560/3*S(R(1,1,4),N)
          + 880/3*S(R(1,2),N)
          - 256*S(R(1,2),N)*z3
          + 1024*S(R(1,2,-3),N)
          - 2560/3*S(R(1,2,-2),N)
          - 2048/3*S(R(1,2,-2,1),N)
          - 1280/3*S(R(1,2,2),N)
          + 1024/3*S(R(1,2,3),N)
          + 320*S(R(1,3),N)
          + 512*S(R(1,3,-2),N)
          - 2560/3*S(R(1,3,1),N)
          + 512/3*S(R(1,3,1,1),N)
          + 1024/3*S(R(1,3,2),N)
          - 2624/3*S(R(1,4),N)
          + 2048/3*S(R(1,4,1),N)
          - 128*S(R(1,5),N)
          - 638/3*S(R(2),N)
          + 192*S(R(2),N)*z3
          - 4736/3*S(R(2,-4),N)
          + 7936/3*S(R(2,-3),N)
          + 512/3*S(R(2,-3,1),N)
          + 160*S(R(2,-2),N)
          + 512/3*S(R(2,-2,-2),N)
          - 9728/3*S(R(2,-2,1),N)
          + 7168/3*S(R(2,-2,1,1),N)
          - 2048/3*S(R(2,-2,2),N)
          + 880/3*S(R(2,1),N)
          - 256*S(R(2,1),N)*z3
          + 1024*S(R(2,1,-3),N)
          - 2560/3*S(R(2,1,-2),N)
          - 2048/3*S(R(2,1,-2,1),N)
          - 1280/3*S(R(2,1,2),N)
          + 1024/3*S(R(2,1,3),N)
          + 160*S(R(2,2),N)
          + 1024/3*S(R(2,2,-2),N)
          - 1280/3*S(R(2,2,1),N)
          + 256*S(R(2,2,2),N)
          - 320/3*S(R(2,3),N)
          + 1280/3*S(R(2,3,1),N)
          - 1792/3*S(R(2,4),N)
          + 8/3*S(R(3),N)
          - 128/3*S(R(3),N)*z3
          - 3328/3*S(R(3,-3),N)
          + 512*S(R(3,-2),N)
          + 2048/3*S(R(3,-2,1),N)
          - 64*S(R(3,1),N)
          + 1024/3*S(R(3,1,-2),N)
          - 896/3*S(R(3,1,1),N)
          + 256*S(R(3,1,2),N)
          + 704/3*S(R(3,2),N)
          + 256*S(R(3,2,1),N)
          - 384*S(R(3,3),N)
          + 136*S(R(4),N)
          - 1024/3*S(R(4,-2),N)
          + 448/3*S(R(4,1),N)
          + 512/3*S(R(4,1,1),N)
          - 896/3*S(R(4,2),N)
          + 928/3*S(R(5),N)
          - 896/3*S(R(5,1),N)
          - 256/3*S(R(6),N)
          )

       + nf^2*cf*ca * (
          + 193/54
          + 24*z4
          - 88/3*z3
          + 15167/162*den(1 + N)
          - 16*den(1 + N)*z4
          + 512/9*den(1 + N)*z3
          - 7561/81*den(1 + N)^2
          - 32/3*den(1 + N)^2*z3
          + 1288/27*den(1 + N)^3
          - 88/9*den(1 + N)^4
          - 64/3*den(1 + N)^4*S(R(1),N)
          + 112/9*den(1 + N)^3*S(R(1),N)
          - 64/9*den(1 + N)^3*S(R(1,1),N)
          - 16/9*den(1 + N)^3*S(R(2),N)
          + 32/9*den(1 + N)^2*S(R(-3),N)
          - 608/27*den(1 + N)^2*S(R(-2),N)
          + 64/9*den(1 + N)^2*S(R(-2,1),N)
          + 40/3*den(1 + N)^2*S(R(1),N)
          - 64/9*den(1 + N)^2*S(R(1,1),N)
          - 16/9*den(1 + N)^2*S(R(2),N)
          + 16/3*den(1 + N)^2*S(R(3),N)
          + 32/9*den(1 + N)*S(R(-4),N)
          - 512/27*den(1 + N)*S(R(-3),N)
          + 64/9*den(1 + N)*S(R(-3,1),N)
          + 2240/81*den(1 + N)*S(R(-2),N)
          + 64/9*den(1 + N)*S(R(-2,-2),N)
          - 1024/27*den(1 + N)*S(R(-2,1),N)
          + 128/9*den(1 + N)*S(R(-2,1,1),N)
          + 448/9*den(1 + N)*S(R(1),N)
          - 128/9*den(1 + N)*S(R(1,1),N)
          - 32/9*den(1 + N)*S(R(2),N)
          - 256/9*den(1 + N)*S(R(3),N)
          - 32/9*den(1 + N)*S(R(3,1),N)
          + 128/9*den(1 + N)*S(R(4),N)
          - 15167/162*den(N)
          + 16*den(N)*z4
          - 512/9*den(N)*z3
          + 7561/81*den(N)^2
          + 32/3*den(N)^2*z3
          - 1288/27*den(N)^3
          + 88/9*den(N)^4
          + 32/3*den(N)^4*S(R(1),N)
          - 304/9*den(N)^3*S(R(1),N)
          + 64/9*den(N)^3*S(R(1,1),N)
          + 16/9*den(N)^3*S(R(2),N)
          - 32/9*den(N)^2*S(R(-3),N)
          + 416/27*den(N)^2*S(R(-2),N)
          - 64/9*den(N)^2*S(R(-2,1),N)
          + 104/3*den(N)^2*S(R(1),N)
          - 64/9*den(N)^2*S(R(1,1),N)
          - 16/9*den(N)^2*S(R(2),N)
          - 16/3*den(N)^2*S(R(3),N)
          - 32/9*den(N)*S(R(-4),N)
          + 512/27*den(N)*S(R(-3),N)
          - 64/9*den(N)*S(R(-3,1),N)
          - 2240/81*den(N)*S(R(-2),N)
          - 64/9*den(N)*S(R(-2,-2),N)
          + 1024/27*den(N)*S(R(-2,1),N)
          - 128/9*den(N)*S(R(-2,1,1),N)
          - 448/9*den(N)*S(R(1),N)
          + 128/9*den(N)*S(R(1,1),N)
          + 32/9*den(N)*S(R(2),N)
          + 256/9*den(N)*S(R(3),N)
          + 32/9*den(N)*S(R(3,1),N)
          - 128/9*den(N)*S(R(4),N)
          - 32/3*S(R(-5),N)
          + 640/27*S(R(-4),N)
          - 128/9*S(R(-4,1),N)
          - 608/81*S(R(-3),N)
          - 64/9*S(R(-3,-2),N)
          + 640/27*S(R(-3,1),N)
          - 128/9*S(R(-3,1,1),N)
          + 923/81*S(R(1),N)
          - 32*S(R(1),N)*z4
          + 640/9*S(R(1),N)*z3
          + 64/9*S(R(1,-4),N)
          - 640/27*S(R(1,-3),N)
          + 128/9*S(R(1,-3,1),N)
          + 1216/81*S(R(1,-2),N)
          + 128/9*S(R(1,-2,-2),N)
          - 1280/27*S(R(1,-2,1),N)
          + 256/9*S(R(1,-2,1,1),N)
          - 320/9*S(R(1,3),N)
          - 64/9*S(R(1,3,1),N)
          + 256/9*S(R(1,4),N)
          - 3170/81*S(R(2),N)
          - 64/3*S(R(2),N)*z3
          + 64/9*S(R(2,-3),N)
          - 640/27*S(R(2,-2),N)
          + 128/9*S(R(2,-2,1),N)
          + 32/3*S(R(2,3),N)
          + 4952/81*S(R(3),N)
          + 64/9*S(R(3,-2),N)
          + 320/27*S(R(3,1),N)
          - 32/9*S(R(3,2),N)
          - 1168/27*S(R(4),N)
          - 64/9*S(R(4,1),N)
          + 32/3*S(R(5),N)
          )

       + nf^2*cf^2 * (
          + 188/27
          - 24*z4
          + 88/3*z3
          + 9868/81*den(1 + N)
          + 16*den(1 + N)*z4
          - 512/9*den(1 + N)*z3
          - 980/27*den(1 + N)^2
          + 32/3*den(1 + N)^2*z3
          - 2800/81*den(1 + N)^3
          + 352/9*den(1 + N)^4
          - 32/3*den(1 + N)^5
          + 160/9*den(1 + N)^4*S(R(1),N)
          + 64/3*den(1 + N)^3*S(R(1),N)
          + 128/9*den(1 + N)^3*S(R(1,1),N)
          - 32/3*den(1 + N)^3*S(R(2),N)
          - 64/9*den(1 + N)^2*S(R(-3),N)
          + 1216/27*den(1 + N)^2*S(R(-2),N)
          - 128/9*den(1 + N)^2*S(R(-2,1),N)
          - 4448/81*den(1 + N)^2*S(R(1),N)
          + 128/9*den(1 + N)^2*S(R(1,1),N)
          + 1024/27*den(1 + N)^2*S(R(2),N)
          - 160/9*den(1 + N)^2*S(R(3),N)
          - 64/9*den(1 + N)*S(R(-4),N)
          + 1024/27*den(1 + N)*S(R(-3),N)
          - 128/9*den(1 + N)*S(R(-3,1),N)
          - 4480/81*den(1 + N)*S(R(-2),N)
          - 128/9*den(1 + N)*S(R(-2,-2),N)
          + 2048/27*den(1 + N)*S(R(-2,1),N)
          - 256/9*den(1 + N)*S(R(-2,1,1),N)
          - 1952/27*den(1 + N)*S(R(1),N)
          + 256/9*den(1 + N)*S(R(1,1),N)
          - 2816/81*den(1 + N)*S(R(2),N)
          + 2048/27*den(1 + N)*S(R(3),N)
          - 224/9*den(1 + N)*S(R(4),N)
          - 9868/81*den(N)
          - 16*den(N)*z4
          + 512/9*den(N)*z3
          + 7736/81*den(N)^2
          - 32/3*den(N)^2*z3
          - 4288/81*den(N)^3
          + 304/9*den(N)^4
          - 32/3*den(N)^5
          - 32/9*den(N)^4*S(R(1),N)
          + 64/9*den(N)^3*S(R(1),N)
          - 128/9*den(N)^3*S(R(1,1),N)
          + 32/3*den(N)^3*S(R(2),N)
          + 64/9*den(N)^2*S(R(-3),N)
          - 832/27*den(N)^2*S(R(-2),N)
          + 128/9*den(N)^2*S(R(-2,1),N)
          - 1120/81*den(N)^2*S(R(1),N)
          + 128/9*den(N)^2*S(R(1,1),N)
          - 1024/27*den(N)^2*S(R(2),N)
          + 160/9*den(N)^2*S(R(3),N)
          + 64/9*den(N)*S(R(-4),N)
          - 1024/27*den(N)*S(R(-3),N)
          + 128/9*den(N)*S(R(-3,1),N)
          + 4480/81*den(N)*S(R(-2),N)
          + 128/9*den(N)*S(R(-2,-2),N)
          - 2048/27*den(N)*S(R(-2,1),N)
          + 256/9*den(N)*S(R(-2,1,1),N)
          + 1952/27*den(N)*S(R(1),N)
          - 256/9*den(N)*S(R(1,1),N)
          + 2816/81*den(N)*S(R(2),N)
          - 2048/27*den(N)*S(R(3),N)
          + 224/9*den(N)*S(R(4),N)
          + 64/3*S(R(-5),N)
          - 1280/27*S(R(-4),N)
          + 256/9*S(R(-4,1),N)
          + 1216/81*S(R(-3),N)
          + 128/9*S(R(-3,-2),N)
          - 1280/27*S(R(-3,1),N)
          + 256/9*S(R(-3,1,1),N)
          + 2392/81*S(R(1),N)
          + 32*S(R(1),N)*z4
          - 640/9*S(R(1),N)*z3
          - 128/9*S(R(1,-4),N)
          + 1280/27*S(R(1,-3),N)
          - 256/9*S(R(1,-3,1),N)
          - 2432/81*S(R(1,-2),N)
          - 256/9*S(R(1,-2,-2),N)
          + 2560/27*S(R(1,-2,1),N)
          - 512/9*S(R(1,-2,1,1),N)
          - 1216/81*S(R(1,2),N)
          + 2560/27*S(R(1,3),N)
          - 448/9*S(R(1,4),N)
          - 1244/27*S(R(2),N)
          + 64/3*S(R(2),N)*z3
          - 128/9*S(R(2,-3),N)
          + 1280/27*S(R(2,-2),N)
          - 256/9*S(R(2,-2,1),N)
          - 1216/81*S(R(2,1),N)
          + 1280/27*S(R(2,2),N)
          - 320/9*S(R(2,3),N)
          - 80/9*S(R(3),N)
          - 128/9*S(R(3,-2),N)
          + 1280/27*S(R(3,1),N)
          - 64/3*S(R(3,2),N)
          - 208/27*S(R(4),N)
          - 64/3*S(R(4,1),N)
          + 64/3*S(R(5),N)
          )

       + nf^3*cf * (
          + 131/81
          - 16/9*z3
          - 64/81*den(1 + N)
          + 32/27*den(1 + N)*z3
          + 64/27*den(1 + N)^2
          - 176/81*den(1 + N)^3
          + 16/27*den(1 + N)^4
          + 64/81*den(N)
          - 32/27*den(N)*z3
          - 64/27*den(N)^2
          + 176/81*den(N)^3
          - 16/27*den(N)^4
          - 32/81*S(R(1),N)
          + 64/27*S(R(1),N)*z3
          - 32/81*S(R(2),N)
          - 160/81*S(R(3),N)
          + 32/27*S(R(4),N)
          );

L   gqq3mAllNf =

       + nf*[d4RR/nc] * (
          + 192
          + 1280*z5
          + 1696/3*z3
          - 3776*den(1 + N)
          + 21760/3*den(1 + N)*z5
          + 2176/3*den(1 + N)*z3
          - 3968/3*den(1 + N)^2
          + 2560*den(1 + N)^2*z5
          - 128/3*den(1 + N)^2*z3
          - 512/3*den(1 + N)^3*z3
          - 512/3*den(1 + N)^3*S(R(-2,1),N)
          + 1024*den(1 + N)^3*S(R(1),N)*z3
          + 512/3*den(1 + N)^3*S(R(1,-2),N)
          - 512*den(1 + N)^3*S(R(1,3),N)
          + 512*den(1 + N)^3*S(R(3,1),N)
          - 640/3*den(1 + N)^2*S(R(-2),N)
          - 1280/3*den(1 + N)^2*S(R(-2,1),N)
          - 5440/3*den(1 + N)^2*S(R(1),N)
          + 3072*den(1 + N)^2*S(R(1),N)*z3
          + 1280/3*den(1 + N)^2*S(R(1,-2),N)
          - 1664*den(1 + N)^2*S(R(1,1),N)
          + 2048*den(1 + N)^2*S(R(1,1),N)*z3
          - 1024*den(1 + N)^2*S(R(1,1,3),N)
          - 1536*den(1 + N)^2*S(R(1,3),N)
          + 1024*den(1 + N)^2*S(R(1,3,1),N)
          + 832*den(1 + N)^2*S(R(2),N)
          - 1024*den(1 + N)^2*S(R(2),N)*z3
          + 512*den(1 + N)^2*S(R(2,3),N)
          + 1536*den(1 + N)^2*S(R(3,1),N)
          - 512*den(1 + N)^2*S(R(4,1),N)
          + 256/3*den(1 + N)*S(R(-5),N)
          + 256*den(1 + N)*S(R(-4),N)
          + 640/3*den(1 + N)*S(R(-3),N)
          + 320/3*den(1 + N)*S(R(-2),N)
          - 512/3*den(1 + N)*S(R(-2),N)*z3
          + 512/3*den(1 + N)*S(R(-2,-3),N)
          + 512*den(1 + N)*S(R(-2,-2),N)
          - 1024/3*den(1 + N)*S(R(-2,-2,1),N)
          - 3328/3*den(1 + N)*S(R(-2,1),N)
          - 4544*den(1 + N)*S(R(1),N)
          + 5120*den(1 + N)*S(R(1),N)*z3
          + 2048/3*den(1 + N)*S(R(1,-2),N)
          - 4352*den(1 + N)*S(R(1,1),N)
          + 6144*den(1 + N)*S(R(1,1),N)*z3
          - 3072*den(1 + N)*S(R(1,1,3),N)
          - 2560*den(1 + N)*S(R(1,3),N)
          + 3072*den(1 + N)*S(R(1,3,1),N)
          + 2176*den(1 + N)*S(R(2),N)
          - 3072*den(1 + N)*S(R(2),N)*z3
          + 1536*den(1 + N)*S(R(2,3),N)
          - 832*den(1 + N)*S(R(3),N)
          - 512/3*den(1 + N)*S(R(3,-2),N)
          + 2560*den(1 + N)*S(R(3,1),N)
          - 256*den(1 + N)*S(R(4),N)
          - 4096/3*den(1 + N)*S(R(4,1),N)
          - 256/3*den(1 + N)*S(R(5),N)
          + 3776*den(N)
          - 21760/3*den(N)*z5
          - 2176/3*den(N)*z3
          - 3968/3*den(N)^2
          + 2560*den(N)^2*z5
          - 128/3*den(N)^2*z3
          + 512/3*den(N)^3*z3
          + 512/3*den(N)^3*S(R(-2,1),N)
          - 1024*den(N)^3*S(R(1),N)*z3
          - 512/3*den(N)^3*S(R(1,-2),N)
          + 512*den(N)^3*S(R(1,3),N)
          - 512*den(N)^3*S(R(3,1),N)
          - 640/3*den(N)^2*S(R(-2),N)
          - 1280/3*den(N)^2*S(R(-2,1),N)
          - 5440/3*den(N)^2*S(R(1),N)
          + 3072*den(N)^2*S(R(1),N)*z3
          + 1280/3*den(N)^2*S(R(1,-2),N)
          - 1664*den(N)^2*S(R(1,1),N)
          + 2048*den(N)^2*S(R(1,1),N)*z3
          - 1024*den(N)^2*S(R(1,1,3),N)
          - 1536*den(N)^2*S(R(1,3),N)
          + 1024*den(N)^2*S(R(1,3,1),N)
          + 832*den(N)^2*S(R(2),N)
          - 1024*den(N)^2*S(R(2),N)*z3
          + 512*den(N)^2*S(R(2,3),N)
          + 1536*den(N)^2*S(R(3,1),N)
          - 512*den(N)^2*S(R(4,1),N)
          - 256/3*den(N)*S(R(-5),N)
          - 256*den(N)*S(R(-4),N)
          - 640/3*den(N)*S(R(-3),N)
          - 320/3*den(N)*S(R(-2),N)
          + 512/3*den(N)*S(R(-2),N)*z3
          - 512/3*den(N)*S(R(-2,-3),N)
          - 512*den(N)*S(R(-2,-2),N)
          + 1024/3*den(N)*S(R(-2,-2,1),N)
          + 3328/3*den(N)*S(R(-2,1),N)
          + 4544*den(N)*S(R(1),N)
          - 5120*den(N)*S(R(1),N)*z3
          - 2048/3*den(N)*S(R(1,-2),N)
          + 4352*den(N)*S(R(1,1),N)
          - 6144*den(N)*S(R(1,1),N)*z3
          + 3072*den(N)*S(R(1,1,3),N)
          + 2560*den(N)*S(R(1,3),N)
          - 3072*den(N)*S(R(1,3,1),N)
          - 2176*den(N)*S(R(2),N)
          + 3072*den(N)*S(R(2),N)*z3
          - 1536*den(N)*S(R(2,3),N)
          + 832*den(N)*S(R(3),N)
          + 512/3*den(N)*S(R(3,-2),N)
          - 2560*den(N)*S(R(3,1),N)
          + 256*den(N)*S(R(4),N)
          + 4096/3*den(N)*S(R(4,1),N)
          + 256/3*den(N)*S(R(5),N)
          + 832/3*S(R(-4),N)
          + 256*S(R(-3),N)
          + 512/3*S(R(-3),N)*z3
          - 512/3*S(R(-3,-3),N)
          + 1024/3*S(R(-3,-2,1),N)
          + 3776/3*S(R(-2),N)
          + 256*S(R(-2),N)*z3
          - 256*S(R(-2,-3),N)
          + 128*S(R(-2,-2),N)
          + 512*S(R(-2,-2,1),N)
          - 2560/3*S(R(1),N)*z5
          - 256/3*S(R(1),N)*z3
          + 512/3*S(R(1,-5),N)
          - 512*S(R(1,-2),N)
          - 1024/3*S(R(1,-2),N)*z3
          + 1024/3*S(R(1,-2,-3),N)
          - 2048/3*S(R(1,-2,-2,1),N)
          - 1024/3*S(R(1,3,-2),N)
          + 1024/3*S(R(1,4,1),N)
          - 512/3*S(R(1,5),N)
          - 320/3*S(R(3),N)
          - 512/3*S(R(3),N)*z3
          - 512/3*S(R(3,-3),N)
          + 1280/3*S(R(3,1),N)
          + 1024/3*S(R(3,1,-2),N)
          - 832/3*S(R(4),N)
          - 256*S(R(4,1),N)
          )

       + nf*cf*ca^2 * (
          - 20027/108
          - 440/3*z5
          - 192*z4
          + 3578/9*z3
          - 18863/54*den(1 + N)
          + 3920/9*den(1 + N)*z5
          + 40*den(1 + N)*z4
          - 4976/9*den(1 + N)*z3
          + 114817/81*den(1 + N)^2
          + 320/3*den(1 + N)^2*z5
          - 48*den(1 + N)^2*z4
          + 344/9*den(1 + N)^2*z3
          - 32764/81*den(1 + N)^3
          - 2176/9*den(1 + N)^3*z3
          + 20716/27*den(1 + N)^4
          - 3728/9*den(1 + N)^5
          - 96*den(1 + N)^6
          - 64/3*den(1 + N)^5*S(R(1),N)
          - 256/3*den(1 + N)^4*S(R(-2),N)
          - 872/9*den(1 + N)^4*S(R(1),N)
          - 224/3*den(1 + N)^4*S(R(1,1),N)
          + 104/3*den(1 + N)^4*S(R(2),N)
          + 112/3*den(1 + N)^3*S(R(-3),N)
          - 368/9*den(1 + N)^3*S(R(-2),N)
          - 2368/9*den(1 + N)^3*S(R(-2,1),N)
          + 632/27*den(1 + N)^3*S(R(1),N)
          + 128/3*den(1 + N)^3*S(R(1),N)*z3
          + 1120/9*den(1 + N)^3*S(R(1,-2),N)
          - 1472/9*den(1 + N)^3*S(R(1,1),N)
          - 64/3*den(1 + N)^3*S(R(1,3),N)
          + 464/9*den(1 + N)^3*S(R(2),N)
          - 72*den(1 + N)^3*S(R(3),N)
          + 64/3*den(1 + N)^3*S(R(3,1),N)
          + 80/3*den(1 + N)^2*S(R(-4),N)
          - 2032/9*den(1 + N)^2*S(R(-3),N)
          + 160/3*den(1 + N)^2*S(R(-3,1),N)
          + 7960/27*den(1 + N)^2*S(R(-2),N)
          - 256*den(1 + N)^2*S(R(-2,-2),N)
          + 1424/3*den(1 + N)^2*S(R(-2,1),N)
          - 1024/3*den(1 + N)^2*S(R(-2,1,1),N)
          + 64*den(1 + N)^2*S(R(-2,2),N)
          + 2732/27*den(1 + N)^2*S(R(1),N)
          + 64/3*den(1 + N)^2*S(R(1),N)*z3
          + 352/3*den(1 + N)^2*S(R(1,-3),N)
          - 2384/9*den(1 + N)^2*S(R(1,-2),N)
          - 192*den(1 + N)^2*S(R(1,-2,1),N)
          - 3056/9*den(1 + N)^2*S(R(1,1),N)
          + 256/3*den(1 + N)^2*S(R(1,1),N)*z3
          + 512/3*den(1 + N)^2*S(R(1,1,-2),N)
          - 128/3*den(1 + N)^2*S(R(1,1,3),N)
          - 48*den(1 + N)^2*S(R(1,3),N)
          + 128/3*den(1 + N)^2*S(R(1,3,1),N)
          + 992/9*den(1 + N)^2*S(R(2),N)
          - 128/3*den(1 + N)^2*S(R(2),N)*z3
          - 32*den(1 + N)^2*S(R(2,-2),N)
          + 64/3*den(1 + N)^2*S(R(2,3),N)
          + 152/3*den(1 + N)^2*S(R(3),N)
          + 192*den(1 + N)^2*S(R(3,1),N)
          - 16*den(1 + N)^2*S(R(4),N)
          - 64/3*den(1 + N)^2*S(R(4,1),N)
          - 976/9*den(1 + N)*S(R(-5),N)
          + 2288/9*den(1 + N)*S(R(-4),N)
          + 320/3*den(1 + N)*S(R(-4,1),N)
          - 1880/27*den(1 + N)*S(R(-3),N)
          + 64*den(1 + N)*S(R(-3,-2),N)
          - 6272/9*den(1 + N)*S(R(-3,1),N)
          + 1024/3*den(1 + N)*S(R(-3,1,1),N)
          - 256/3*den(1 + N)*S(R(-3,2),N)
          - 56668/81*den(1 + N)*S(R(-2),N)
          - 928/9*den(1 + N)*S(R(-2),N)*z3
          - 800/9*den(1 + N)*S(R(-2,-3),N)
          + 1504/9*den(1 + N)*S(R(-2,-2),N)
          + 448/9*den(1 + N)*S(R(-2,-2,1),N)
          + 36560/27*den(1 + N)*S(R(-2,1),N)
          - 128*den(1 + N)*S(R(-2,1,-2),N)
          - 4480/9*den(1 + N)*S(R(-2,1,1),N)
          + 64*den(1 + N)*S(R(-2,2),N)
          - 64*den(1 + N)*S(R(-2,3),N)
          + 20248/27*den(1 + N)*S(R(1),N)
          + 128/3*den(1 + N)*S(R(1),N)*z3
          + 640/3*den(1 + N)*S(R(1,-4),N)
          - 576*den(1 + N)*S(R(1,-3),N)
          - 2720/9*den(1 + N)*S(R(1,-2),N)
          - 256*den(1 + N)*S(R(1,-2,-2),N)
          + 1152*den(1 + N)*S(R(1,-2,1),N)
          - 2048/3*den(1 + N)*S(R(1,-2,1,1),N)
          + 512/3*den(1 + N)*S(R(1,-2,2),N)
          - 6688/9*den(1 + N)*S(R(1,1),N)
          + 256*den(1 + N)*S(R(1,1),N)*z3
          + 512/3*den(1 + N)*S(R(1,1,-2),N)
          - 128*den(1 + N)*S(R(1,1,3),N)
          + 800/3*den(1 + N)*S(R(1,3),N)
          + 640/3*den(1 + N)*S(R(1,3,1),N)
          - 128/3*den(1 + N)*S(R(1,4),N)
          + 1984/9*den(1 + N)*S(R(2),N)
          - 128*den(1 + N)*S(R(2),N)*z3
          + 256/3*den(1 + N)*S(R(2,-3),N)
          - 128/3*den(1 + N)*S(R(2,-2),N)
          - 512/3*den(1 + N)*S(R(2,-2,1),N)
          + 64/3*den(1 + N)*S(R(2,3),N)
          + 4472/9*den(1 + N)*S(R(3),N)
          + 416/9*den(1 + N)*S(R(3,-2),N)
          - 896/9*den(1 + N)*S(R(3,1),N)
          + 128/3*den(1 + N)*S(R(3,2),N)
          - 3664/9*den(1 + N)*S(R(4),N)
          - 32/9*den(1 + N)*S(R(4,1),N)
          + 976/9*den(1 + N)*S(R(5),N)
          + 18863/54*den(N)
          - 3920/9*den(N)*z5
          - 40*den(N)*z4
          + 4976/9*den(N)*z3
          - 4153/9*den(N)^2
          + 320/3*den(N)^2*z5
          - 48*den(N)^2*z4
          - 136/9*den(N)^2*z3
          + 55420/81*den(N)^3
          + 1024/9*den(N)^3*z3
          - 8492/27*den(N)^4
          - 208/3*den(N)^5
          + 64*den(N)^6
          + 32/3*den(N)^4*S(R(-2),N)
          + 760/9*den(N)^4*S(R(1),N)
          - 224/3*den(N)^4*S(R(1,1),N)
          + 104/3*den(N)^4*S(R(2),N)
          + 208/3*den(N)^3*S(R(-3),N)
          - 400/9*den(N)^3*S(R(-2),N)
          - 1472/9*den(N)^3*S(R(-2,1),N)
          - 7064/27*den(N)^3*S(R(1),N)
          - 128/3*den(N)^3*S(R(1),N)*z3
          + 800/9*den(N)^3*S(R(1,-2),N)
          + 1472/9*den(N)^3*S(R(1,1),N)
          + 64/3*den(N)^3*S(R(1,3),N)
          - 464/9*den(N)^3*S(R(2),N)
          - 24*den(N)^3*S(R(3),N)
          - 64/3*den(N)^3*S(R(3,1),N)
          + 272/3*den(N)^2*S(R(-4),N)
          - 1904/9*den(N)^2*S(R(-3),N)
          - 352/3*den(N)^2*S(R(-3,1),N)
          - 4360/27*den(N)^2*S(R(-2),N)
          - 128*den(N)^2*S(R(-2,-2),N)
          + 7600/9*den(N)^2*S(R(-2,1),N)
          - 1024/3*den(N)^2*S(R(-2,1,1),N)
          + 64*den(N)^2*S(R(-2,2),N)
          + 10892/27*den(N)^2*S(R(1),N)
          + 64/3*den(N)^2*S(R(1),N)*z3
          - 160/3*den(N)^2*S(R(1,-3),N)
          - 3152/9*den(N)^2*S(R(1,-2),N)
          + 448/3*den(N)^2*S(R(1,-2,1),N)
          - 3056/9*den(N)^2*S(R(1,1),N)
          + 256/3*den(N)^2*S(R(1,1),N)*z3
          + 512/3*den(N)^2*S(R(1,1,-2),N)
          - 128/3*den(N)^2*S(R(1,1,3),N)
          + 112/3*den(N)^2*S(R(1,3),N)
          + 128/3*den(N)^2*S(R(1,3,1),N)
          + 992/9*den(N)^2*S(R(2),N)
          - 128/3*den(N)^2*S(R(2),N)*z3
          - 32*den(N)^2*S(R(2,-2),N)
          + 64/3*den(N)^2*S(R(2,3),N)
          + 632/3*den(N)^2*S(R(3),N)
          + 320/3*den(N)^2*S(R(3,1),N)
          - 80*den(N)^2*S(R(4),N)
          - 64/3*den(N)^2*S(R(4,1),N)
          + 976/9*den(N)*S(R(-5),N)
          - 2288/9*den(N)*S(R(-4),N)
          - 320/3*den(N)*S(R(-4,1),N)
          + 1880/27*den(N)*S(R(-3),N)
          - 64*den(N)*S(R(-3,-2),N)
          + 6272/9*den(N)*S(R(-3,1),N)
          - 1024/3*den(N)*S(R(-3,1,1),N)
          + 256/3*den(N)*S(R(-3,2),N)
          + 56668/81*den(N)*S(R(-2),N)
          + 928/9*den(N)*S(R(-2),N)*z3
          + 800/9*den(N)*S(R(-2,-3),N)
          - 1504/9*den(N)*S(R(-2,-2),N)
          - 448/9*den(N)*S(R(-2,-2,1),N)
          - 36560/27*den(N)*S(R(-2,1),N)
          + 128*den(N)*S(R(-2,1,-2),N)
          + 4480/9*den(N)*S(R(-2,1,1),N)
          - 64*den(N)*S(R(-2,2),N)
          + 64*den(N)*S(R(-2,3),N)
          - 20248/27*den(N)*S(R(1),N)
          - 128/3*den(N)*S(R(1),N)*z3
          - 640/3*den(N)*S(R(1,-4),N)
          + 576*den(N)*S(R(1,-3),N)
          + 2720/9*den(N)*S(R(1,-2),N)
          + 256*den(N)*S(R(1,-2,-2),N)
          - 1152*den(N)*S(R(1,-2,1),N)
          + 2048/3*den(N)*S(R(1,-2,1,1),N)
          - 512/3*den(N)*S(R(1,-2,2),N)
          + 6688/9*den(N)*S(R(1,1),N)
          - 256*den(N)*S(R(1,1),N)*z3
          - 512/3*den(N)*S(R(1,1,-2),N)
          + 128*den(N)*S(R(1,1,3),N)
          - 800/3*den(N)*S(R(1,3),N)
          - 640/3*den(N)*S(R(1,3,1),N)
          + 128/3*den(N)*S(R(1,4),N)
          - 1984/9*den(N)*S(R(2),N)
          + 128*den(N)*S(R(2),N)*z3
          - 256/3*den(N)*S(R(2,-3),N)
          + 128/3*den(N)*S(R(2,-2),N)
          + 512/3*den(N)*S(R(2,-2,1),N)
          - 64/3*den(N)*S(R(2,3),N)
          - 4472/9*den(N)*S(R(3),N)
          - 416/9*den(N)*S(R(3,-2),N)
          + 896/9*den(N)*S(R(3,1),N)
          - 128/3*den(N)*S(R(3,2),N)
          + 3664/9*den(N)*S(R(4),N)
          + 32/9*den(N)*S(R(4,1),N)
          - 976/9*den(N)*S(R(5),N)
          + 256/3*S(R(-6),N)
          + 176/3*S(R(-5),N)
          - 256/3*S(R(-5,1),N)
          - 10916/27*S(R(-4),N)
          + 3616/9*S(R(-4,1),N)
          - 512/3*S(R(-4,1,1),N)
          + 128/3*S(R(-4,2),N)
          + 21616/81*S(R(-3),N)
          + 736/9*S(R(-3),N)*z3
          + 224/9*S(R(-3,-3),N)
          + 32/9*S(R(-3,-2),N)
          - 832/9*S(R(-3,-2,1),N)
          - 9248/27*S(R(-3,1),N)
          + 128*S(R(-3,1,-2),N)
          + 1408/9*S(R(-3,1,1),N)
          + 64/3*S(R(-3,3),N)
          - 548/9*S(R(-2),N)
          - 96*S(R(-2),N)*z4
          + 848/3*S(R(-2),N)*z3
          - 64*S(R(-2,-4),N)
          + 144*S(R(-2,-3),N)
          - 128/3*S(R(-2,-3,1),N)
          - 344/3*S(R(-2,-2),N)
          - 128*S(R(-2,-2,-2),N)
          + 608/3*S(R(-2,-2,1),N)
          - 128/3*S(R(-2,-2,2),N)
          + 32*S(R(-2,1),N)
          - 640/3*S(R(-2,1),N)*z3
          + 128/3*S(R(-2,1,-3),N)
          - 1088/3*S(R(-2,1,-2),N)
          - 256/3*S(R(-2,1,-2,1),N)
          + 1024/3*S(R(-2,1,1,-2),N)
          + 256/3*S(R(-2,1,3),N)
          - 256/3*S(R(-2,2,-2),N)
          + 32*S(R(-2,3),N)
          + 256/3*S(R(-2,3,1),N)
          - 64/3*S(R(-2,4),N)
          - 24137/81*S(R(1),N)
          + 2080/9*S(R(1),N)*z5
          + 176*S(R(1),N)*z4
          - 6160/9*S(R(1),N)*z3
          - 1952/9*S(R(1,-5),N)
          + 2176/9*S(R(1,-4),N)
          + 640/3*S(R(1,-4,1),N)
          + 9248/27*S(R(1,-3),N)
          + 128*S(R(1,-3,-2),N)
          - 9088/9*S(R(1,-3,1),N)
          + 2048/3*S(R(1,-3,1,1),N)
          - 512/3*S(R(1,-3,2),N)
          - 40640/81*S(R(1,-2),N)
          - 1856/9*S(R(1,-2),N)*z3
          - 1600/9*S(R(1,-2,-3),N)
          + 4352/9*S(R(1,-2,-2),N)
          + 896/9*S(R(1,-2,-2,1),N)
          + 18496/27*S(R(1,-2,1),N)
          - 256*S(R(1,-2,1,-2),N)
          - 2816/9*S(R(1,-2,1,1),N)
          - 128*S(R(1,-2,3),N)
          + 1280/3*S(R(1,1,-4),N)
          - 2560/3*S(R(1,1,-3),N)
          - 512*S(R(1,1,-2,-2),N)
          + 5120/3*S(R(1,1,-2,1),N)
          - 4096/3*S(R(1,1,-2,1,1),N)
          + 1024/3*S(R(1,1,-2,2),N)
          + 1280/3*S(R(1,1,3),N)
          + 512/3*S(R(1,1,3,1),N)
          - 256/3*S(R(1,1,4),N)
          + 512/3*S(R(1,2,-3),N)
          - 1024/3*S(R(1,2,-2,1),N)
          - 256/3*S(R(1,2,3),N)
          + 4624/9*S(R(1,3),N)
          + 832/9*S(R(1,3,-2),N)
          - 3136/9*S(R(1,3,1),N)
          + 256/3*S(R(1,3,2),N)
          - 5696/9*S(R(1,4),N)
          + 1088/9*S(R(1,4,1),N)
          + 1952/9*S(R(1,5),N)
          + 38626/81*S(R(2),N)
          + 352/3*S(R(2),N)*z3
          - 832/3*S(R(2,-4),N)
          + 3136/9*S(R(2,-3),N)
          + 512/3*S(R(2,-3,1),N)
          + 9248/27*S(R(2,-2),N)
          + 128*S(R(2,-2,-2),N)
          - 9088/9*S(R(2,-2,1),N)
          + 2048/3*S(R(2,-2,1,1),N)
          - 512/3*S(R(2,-2,2),N)
          + 512/3*S(R(2,1,-3),N)
          - 1024/3*S(R(2,1,-2,1),N)
          - 256/3*S(R(2,1,3),N)
          - 992/3*S(R(2,3),N)
          + 320/3*S(R(2,4),N)
          - 48112/81*S(R(3),N)
          - 1312/9*S(R(3),N)*z3
          - 1312/9*S(R(3,-3),N)
          - 32/9*S(R(3,-2),N)
          + 640/3*S(R(3,-2,1),N)
          - 4864/27*S(R(3,1),N)
          - 64/9*S(R(3,1,-2),N)
          + 352/9*S(R(3,2),N)
          + 128/3*S(R(3,3),N)
          + 13820/27*S(R(4),N)
          - 128/3*S(R(4,-2),N)
          + 1712/9*S(R(4,1),N)
          - 64/3*S(R(4,2),N)
          - 176/3*S(R(5),N)
          - 128/3*S(R(5,1),N)
          - 256/3*S(R(6),N)
          )

       + nf*cf^2*ca * (
          + 7751/54
          - 40*z5
          + 312*z4
          - 940/3*z3
          - 374561/81*den(1 + N)
          + 80/3*den(1 + N)*z5
          + 56*den(1 + N)*z4
          + 7640/9*den(1 + N)*z3
          - 82570/81*den(1 + N)^2
          + 144*den(1 + N)^2*z4
          + 16*den(1 + N)^2*z3
          + 97528/81*den(1 + N)^3
          + 2464/3*den(1 + N)^3*z3
          - 46760/27*den(1 + N)^4
          + 11296/9*den(1 + N)^5
          - 448/3*den(1 + N)^6
          - 736/3*den(1 + N)^5*S(R(1),N)
          + 256/3*den(1 + N)^4*S(R(-2),N)
          + 5648/9*den(1 + N)^4*S(R(1),N)
          + 448/3*den(1 + N)^4*S(R(1,1),N)
          - 208*den(1 + N)^4*S(R(2),N)
          - 416/3*den(1 + N)^3*S(R(-3),N)
          + 3232/9*den(1 + N)^3*S(R(-2),N)
          + 2240/3*den(1 + N)^3*S(R(-2,1),N)
          - 15136/27*den(1 + N)^3*S(R(1),N)
          - 1664/3*den(1 + N)^3*S(R(1,-2),N)
          + 3616/9*den(1 + N)^3*S(R(1,1),N)
          - 64/3*den(1 + N)^3*S(R(1,2),N)
          + 72*den(1 + N)^3*S(R(2),N)
          - 64/3*den(1 + N)^3*S(R(2,1),N)
          + 224/3*den(1 + N)^3*S(R(3),N)
          + 32*den(1 + N)^2*S(R(-4),N)
          + 5168/9*den(1 + N)^2*S(R(-3),N)
          - 832/3*den(1 + N)^2*S(R(-3,1),N)
          - 9632/27*den(1 + N)^2*S(R(-2),N)
          + 2176/3*den(1 + N)^2*S(R(-2,-2),N)
          - 13280/9*den(1 + N)^2*S(R(-2,1),N)
          + 3328/3*den(1 + N)^2*S(R(-2,1,1),N)
          - 832/3*den(1 + N)^2*S(R(-2,2),N)
          + 20824/81*den(1 + N)^2*S(R(1),N)
          + 448*den(1 + N)^2*S(R(1),N)*z3
          - 1472/3*den(1 + N)^2*S(R(1,-3),N)
          + 1088*den(1 + N)^2*S(R(1,-2),N)
          + 1664/3*den(1 + N)^2*S(R(1,-2,1),N)
          + 6688/9*den(1 + N)^2*S(R(1,1),N)
          - 1792/3*den(1 + N)^2*S(R(1,1,-2),N)
          - 64/3*den(1 + N)^2*S(R(1,2),N)
          - 448/3*den(1 + N)^2*S(R(1,3),N)
          - 17000/27*den(1 + N)^2*S(R(2),N)
          + 128/3*den(1 + N)^2*S(R(2,-2),N)
          - 64/3*den(1 + N)^2*S(R(2,1),N)
          - 544/9*den(1 + N)^2*S(R(3),N)
          - 320*den(1 + N)^2*S(R(3,1),N)
          - 48*den(1 + N)^2*S(R(4),N)
          + 1696/3*den(1 + N)*S(R(-5),N)
          - 13024/9*den(1 + N)*S(R(-4),N)
          - 896/3*den(1 + N)*S(R(-4,1),N)
          + 19576/27*den(1 + N)*S(R(-3),N)
          - 448/3*den(1 + N)*S(R(-3,-2),N)
          + 23104/9*den(1 + N)*S(R(-3,1),N)
          - 4096/3*den(1 + N)*S(R(-3,1,1),N)
          + 384*den(1 + N)*S(R(-3,2),N)
          + 123560/81*den(1 + N)*S(R(-2),N)
          + 1024/3*den(1 + N)*S(R(-2),N)*z3
          + 704/3*den(1 + N)*S(R(-2,-3),N)
          - 3968/9*den(1 + N)*S(R(-2,-2),N)
          - 256/3*den(1 + N)*S(R(-2,-2,1),N)
          - 103408/27*den(1 + N)*S(R(-2,1),N)
          + 896/3*den(1 + N)*S(R(-2,1,-2),N)
          + 14720/9*den(1 + N)*S(R(-2,1,1),N)
          - 256/3*den(1 + N)*S(R(-2,1,2),N)
          - 448/3*den(1 + N)*S(R(-2,2),N)
          - 256/3*den(1 + N)*S(R(-2,2,1),N)
          + 192*den(1 + N)*S(R(-2,3),N)
          - 81832/27*den(1 + N)*S(R(1),N)
          + 1024/3*den(1 + N)*S(R(1),N)*z3
          - 2560/3*den(1 + N)*S(R(1,-4),N)
          + 7936/3*den(1 + N)*S(R(1,-3),N)
          - 512/3*den(1 + N)*S(R(1,-3,1),N)
          + 2720/3*den(1 + N)*S(R(1,-2),N)
          + 2048/3*den(1 + N)*S(R(1,-2,-2),N)
          - 4096*den(1 + N)*S(R(1,-2,1),N)
          + 7168/3*den(1 + N)*S(R(1,-2,1,1),N)
          - 2048/3*den(1 + N)*S(R(1,-2,2),N)
          + 15056/9*den(1 + N)*S(R(1,1),N)
          - 1792/3*den(1 + N)*S(R(1,1,-2),N)
          - 128/3*den(1 + N)*S(R(1,2),N)
          - 2240/3*den(1 + N)*S(R(1,3),N)
          - 256/3*den(1 + N)*S(R(1,3,1),N)
          - 704/3*den(1 + N)*S(R(1,4),N)
          + 54472/81*den(1 + N)*S(R(2),N)
          + 128*den(1 + N)*S(R(2),N)*z3
          - 1280/3*den(1 + N)*S(R(2,-3),N)
          + 448*den(1 + N)*S(R(2,-2),N)
          + 512*den(1 + N)*S(R(2,-2,1),N)
          - 128/3*den(1 + N)*S(R(2,1),N)
          + 64/3*den(1 + N)*S(R(2,3),N)
          - 42424/27*den(1 + N)*S(R(3),N)
          - 640/3*den(1 + N)*S(R(3,-2),N)
          + 1120/3*den(1 + N)*S(R(3,1),N)
          - 256/3*den(1 + N)*S(R(3,1,1),N)
          - 64*den(1 + N)*S(R(3,2),N)
          + 10648/9*den(1 + N)*S(R(4),N)
          - 192*den(1 + N)*S(R(4,1),N)
          - 800/3*den(1 + N)*S(R(5),N)
          + 374561/81*den(N)
          - 80/3*den(N)*z5
          - 56*den(N)*z4
          - 7640/9*den(N)*z3
          - 251738/81*den(N)^2
          + 144*den(N)^2*z4
          + 16/3*den(N)^2*z3
          + 27416/27*den(N)^3
          - 928/3*den(N)^3*z3
          - 8552/27*den(N)^4
          + 544*den(N)^5
          - 256*den(N)^6
          + 608/3*den(N)^5*S(R(1),N)
          - 128/3*den(N)^4*S(R(-2),N)
          - 9472/9*den(N)^4*S(R(1),N)
          + 832/3*den(N)^4*S(R(1,1),N)
          - 16*den(N)^4*S(R(2),N)
          - 992/3*den(N)^3*S(R(-3),N)
          + 1184/9*den(N)^3*S(R(-2),N)
          + 1600/3*den(N)^3*S(R(-2,1),N)
          + 52672/27*den(N)^3*S(R(1),N)
          - 128*den(N)^3*S(R(1,-2),N)
          - 4384/9*den(N)^3*S(R(1,1),N)
          + 64/3*den(N)^3*S(R(1,2),N)
          - 200*den(N)^3*S(R(2),N)
          + 64/3*den(N)^3*S(R(2,1),N)
          + 352/3*den(N)^3*S(R(3),N)
          - 1376/3*den(N)^2*S(R(-4),N)
          + 10096/9*den(N)^2*S(R(-3),N)
          + 320*den(N)^2*S(R(-3,1),N)
          + 10256/27*den(N)^2*S(R(-2),N)
          + 384*den(N)^2*S(R(-2,-2),N)
          - 25312/9*den(N)^2*S(R(-2,1),N)
          + 1280*den(N)^2*S(R(-2,1,1),N)
          - 832/3*den(N)^2*S(R(-2,2),N)
          - 223624/81*den(N)^2*S(R(1),N)
          + 192*den(N)^2*S(R(1),N)*z3
          + 1088/3*den(N)^2*S(R(1,-3),N)
          + 2368/3*den(N)^2*S(R(1,-2),N)
          - 1408/3*den(N)^2*S(R(1,-2,1),N)
          + 7456/9*den(N)^2*S(R(1,1),N)
          - 1792/3*den(N)^2*S(R(1,1,-2),N)
          - 64/3*den(N)^2*S(R(1,2),N)
          - 192*den(N)^2*S(R(1,3),N)
          + 14552/27*den(N)^2*S(R(2),N)
          + 640/3*den(N)^2*S(R(2,-2),N)
          - 64/3*den(N)^2*S(R(2,1),N)
          - 6608/9*den(N)^2*S(R(3),N)
          - 320/3*den(N)^2*S(R(3,1),N)
          + 496/3*den(N)^2*S(R(4),N)
          - 1696/3*den(N)*S(R(-5),N)
          + 13024/9*den(N)*S(R(-4),N)
          + 896/3*den(N)*S(R(-4,1),N)
          - 19576/27*den(N)*S(R(-3),N)
          + 448/3*den(N)*S(R(-3,-2),N)
          - 23104/9*den(N)*S(R(-3,1),N)
          + 4096/3*den(N)*S(R(-3,1,1),N)
          - 384*den(N)*S(R(-3,2),N)
          - 123560/81*den(N)*S(R(-2),N)
          - 1024/3*den(N)*S(R(-2),N)*z3
          - 704/3*den(N)*S(R(-2,-3),N)
          + 3968/9*den(N)*S(R(-2,-2),N)
          + 256/3*den(N)*S(R(-2,-2,1),N)
          + 103408/27*den(N)*S(R(-2,1),N)
          - 896/3*den(N)*S(R(-2,1,-2),N)
          - 14720/9*den(N)*S(R(-2,1,1),N)
          + 256/3*den(N)*S(R(-2,1,2),N)
          + 448/3*den(N)*S(R(-2,2),N)
          + 256/3*den(N)*S(R(-2,2,1),N)
          - 192*den(N)*S(R(-2,3),N)
          + 81832/27*den(N)*S(R(1),N)
          - 1024/3*den(N)*S(R(1),N)*z3
          + 2560/3*den(N)*S(R(1,-4),N)
          - 7936/3*den(N)*S(R(1,-3),N)
          + 512/3*den(N)*S(R(1,-3,1),N)
          - 2720/3*den(N)*S(R(1,-2),N)
          - 2048/3*den(N)*S(R(1,-2,-2),N)
          + 4096*den(N)*S(R(1,-2,1),N)
          - 7168/3*den(N)*S(R(1,-2,1,1),N)
          + 2048/3*den(N)*S(R(1,-2,2),N)
          - 15056/9*den(N)*S(R(1,1),N)
          + 1792/3*den(N)*S(R(1,1,-2),N)
          + 128/3*den(N)*S(R(1,2),N)
          + 2240/3*den(N)*S(R(1,3),N)
          + 256/3*den(N)*S(R(1,3,1),N)
          + 704/3*den(N)*S(R(1,4),N)
          - 54472/81*den(N)*S(R(2),N)
          - 128*den(N)*S(R(2),N)*z3
          + 1280/3*den(N)*S(R(2,-3),N)
          - 448*den(N)*S(R(2,-2),N)
          - 512*den(N)*S(R(2,-2,1),N)
          + 128/3*den(N)*S(R(2,1),N)
          - 64/3*den(N)*S(R(2,3),N)
          + 42424/27*den(N)*S(R(3),N)
          + 640/3*den(N)*S(R(3,-2),N)
          - 1120/3*den(N)*S(R(3,1),N)
          + 256/3*den(N)*S(R(3,1,1),N)
          + 64*den(N)*S(R(3,2),N)
          - 10648/9*den(N)*S(R(4),N)
          + 192*den(N)*S(R(4,1),N)
          + 800/3*den(N)*S(R(5),N)
          - 1280/3*S(R(-6),N)
          + 176/3*S(R(-5),N)
          + 1216/3*S(R(-5,1),N)
          + 25192/27*S(R(-4),N)
          + 128/3*S(R(-4,-2),N)
          - 14432/9*S(R(-4,1),N)
          + 2560/3*S(R(-4,1,1),N)
          - 640/3*S(R(-4,2),N)
          - 33512/81*S(R(-3),N)
          - 896/3*S(R(-3),N)*z3
          + 64/3*S(R(-3,-3),N)
          - 1600/9*S(R(-3,-2),N)
          + 512/3*S(R(-3,-2,1),N)
          + 20656/27*S(R(-3,1),N)
          - 896/3*S(R(-3,1,-2),N)
          - 3968/9*S(R(-3,1,1),N)
          + 256/3*S(R(-3,1,2),N)
          - 320/3*S(R(-3,2),N)
          + 256/3*S(R(-3,2,1),N)
          - 128/3*S(R(-3,3),N)
          + 120*S(R(-2),N)
          + 288*S(R(-2),N)*z4
          - 896*S(R(-2),N)*z3
          + 832/3*S(R(-2,-4),N)
          - 1792/3*S(R(-2,-3),N)
          + 256/3*S(R(-2,-3,1),N)
          + 224*S(R(-2,-2),N)
          + 384*S(R(-2,-2,-2),N)
          - 1280/3*S(R(-2,-2,1),N)
          + 256/3*S(R(-2,-2,2),N)
          - 96*S(R(-2,1),N)
          + 2048/3*S(R(-2,1),N)*z3
          - 256/3*S(R(-2,1,-3),N)
          + 4096/3*S(R(-2,1,-2),N)
          + 512/3*S(R(-2,1,-2,1),N)
          - 3584/3*S(R(-2,1,1,-2),N)
          - 896/3*S(R(-2,1,3),N)
          + 896/3*S(R(-2,2,-2),N)
          - 64*S(R(-2,3),N)
          - 896/3*S(R(-2,3,1),N)
          + 320/3*S(R(-2,4),N)
          - 34066/81*S(R(1),N)
          + 160/3*S(R(1),N)*z5
          - 176*S(R(1),N)*z4
          + 3856/9*S(R(1),N)*z3
          + 3392/3*S(R(1,-5),N)
          - 14336/9*S(R(1,-4),N)
          - 1792/3*S(R(1,-4,1),N)
          - 20656/27*S(R(1,-3),N)
          - 896/3*S(R(1,-3,-2),N)
          + 34688/9*S(R(1,-3,1),N)
          - 8192/3*S(R(1,-3,1,1),N)
          + 768*S(R(1,-3,2),N)
          + 59248/81*S(R(1,-2),N)
          + 2048/3*S(R(1,-2),N)*z3
          + 1408/3*S(R(1,-2,-3),N)
          - 11392/9*S(R(1,-2,-2),N)
          - 512/3*S(R(1,-2,-2,1),N)
          - 41312/27*S(R(1,-2,1),N)
          + 1792/3*S(R(1,-2,1,-2),N)
          + 7936/9*S(R(1,-2,1,1),N)
          - 512/3*S(R(1,-2,1,2),N)
          + 640/3*S(R(1,-2,2),N)
          - 512/3*S(R(1,-2,2,1),N)
          + 384*S(R(1,-2,3),N)
          - 5120/3*S(R(1,1,-4),N)
          + 3840*S(R(1,1,-3),N)
          - 1024/3*S(R(1,1,-3,1),N)
          + 4096/3*S(R(1,1,-2,-2),N)
          - 17920/3*S(R(1,1,-2,1),N)
          + 14336/3*S(R(1,1,-2,1,1),N)
          - 4096/3*S(R(1,1,-2,2),N)
          - 2560/3*S(R(1,1,3),N)
          - 512/3*S(R(1,1,3,1),N)
          - 1408/3*S(R(1,1,4),N)
          + 41504/81*S(R(1,2),N)
          + 256*S(R(1,2),N)*z3
          - 2560/3*S(R(1,2,-3),N)
          + 1280/3*S(R(1,2,-2),N)
          + 1024*S(R(1,2,-2,1),N)
          + 128/3*S(R(1,2,3),N)
          - 41744/27*S(R(1,3),N)
          - 1280/3*S(R(1,3,-2),N)
          + 2368/3*S(R(1,3,1),N)
          - 512/3*S(R(1,3,1,1),N)
          - 128*S(R(1,3,2),N)
          + 18224/9*S(R(1,4),N)
          - 384*S(R(1,4,1),N)
          - 1600/3*S(R(1,5),N)
          + 5512/27*S(R(2),N)
          - 928/3*S(R(2),N)*z3
          + 1344*S(R(2,-4),N)
          - 18176/9*S(R(2,-3),N)
          - 1280/3*S(R(2,-3,1),N)
          - 20656/27*S(R(2,-2),N)
          - 1024/3*S(R(2,-2,-2),N)
          + 32768/9*S(R(2,-2,1),N)
          - 2560*S(R(2,-2,1,1),N)
          + 2048/3*S(R(2,-2,2),N)
          + 41504/81*S(R(2,1),N)
          + 256*S(R(2,1),N)*z3
          - 2560/3*S(R(2,1,-3),N)
          + 1280/3*S(R(2,1,-2),N)
          + 1024*S(R(2,1,-2,1),N)
          + 128/3*S(R(2,1,3),N)
          - 18496/27*S(R(2,2),N)
          - 512/3*S(R(2,2,-2),N)
          + 9328/9*S(R(2,3),N)
          - 128*S(R(2,3,1),N)
          + 64/3*S(R(2,4),N)
          + 832/9*S(R(3),N)
          + 704/3*S(R(3),N)*z3
          + 2560/3*S(R(3,-3),N)
          - 2240/9*S(R(3,-2),N)
          - 768*S(R(3,-2,1),N)
          - 12880/27*S(R(3,1),N)
          - 512/3*S(R(3,1,-2),N)
          - 64*S(R(3,1,1),N)
          + 128/3*S(R(3,1,2),N)
          + 880/3*S(R(3,2),N)
          + 128/3*S(R(3,2,1),N)
          - 128*S(R(3,3),N)
          - 3064/27*S(R(4),N)
          + 256*S(R(4,-2),N)
          + 496/3*S(R(4,1),N)
          + 640/3*S(R(4,1,1),N)
          - 192*S(R(4,2),N)
          - 528*S(R(5),N)
          - 448/3*S(R(5,1),N)
          + 1280/3*S(R(6),N)
          )

       + nf*cf^3 * (
          - 32
          + 240*z5
          - 120*z4
          - 212/3*z3
          + 29194/9*den(1 + N)
          - 160*den(1 + N)*z5
          - 96*den(1 + N)*z4
          - 824/3*den(1 + N)*z3
          + 326/3*den(1 + N)^2
          - 96*den(1 + N)^2*z4
          - 128/3*den(1 + N)^2*z3
          - 668*den(1 + N)^3
          - 576*den(1 + N)^3*z3
          - 1192/3*den(1 + N)^4
          - 736*den(1 + N)^5
          + 736*den(1 + N)^6
          + 2432/3*den(1 + N)^5*S(R(1),N)
          + 512/3*den(1 + N)^4*S(R(-2),N)
          - 2144/3*den(1 + N)^4*S(R(1),N)
          + 640/3*den(1 + N)^4*S(R(1,1),N)
          + 288*den(1 + N)^4*S(R(2),N)
          + 128*den(1 + N)^3*S(R(-3),N)
          - 1664/3*den(1 + N)^3*S(R(-2),N)
          - 1280/3*den(1 + N)^3*S(R(-2,1),N)
          - 616/3*den(1 + N)^3*S(R(1),N)
          + 1792/3*den(1 + N)^3*S(R(1,-2),N)
          - 1216/3*den(1 + N)^3*S(R(1,1),N)
          + 640/3*den(1 + N)^3*S(R(1,2),N)
          - 352/3*den(1 + N)^3*S(R(2),N)
          + 640/3*den(1 + N)^3*S(R(2,1),N)
          - 64/3*den(1 + N)^3*S(R(3),N)
          - 512/3*den(1 + N)^2*S(R(-4),N)
          - 736/3*den(1 + N)^2*S(R(-3),N)
          + 1024/3*den(1 + N)^2*S(R(-3,1),N)
          - 448*den(1 + N)^2*S(R(-2),N)
          - 1280/3*den(1 + N)^2*S(R(-2,-2),N)
          + 1088*den(1 + N)^2*S(R(-2,1),N)
          - 2560/3*den(1 + N)^2*S(R(-2,1,1),N)
          + 896/3*den(1 + N)^2*S(R(-2,2),N)
          + 520/3*den(1 + N)^2*S(R(1),N)
          - 384*den(1 + N)^2*S(R(1),N)*z3
          + 512*den(1 + N)^2*S(R(1,-3),N)
          - 1152*den(1 + N)^2*S(R(1,-2),N)
          - 1024/3*den(1 + N)^2*S(R(1,-2,1),N)
          - 1072/3*den(1 + N)^2*S(R(1,1),N)
          + 512*den(1 + N)^2*S(R(1,1,-2),N)
          - 640/3*den(1 + N)^2*S(R(1,2),N)
          + 896/3*den(1 + N)^2*S(R(1,3),N)
          + 8/3*den(1 + N)^2*S(R(2),N)
          + 128/3*den(1 + N)^2*S(R(2,-2),N)
          - 640/3*den(1 + N)^2*S(R(2,1),N)
          + 128*den(1 + N)^2*S(R(2,2),N)
          + 896/3*den(1 + N)^2*S(R(3),N)
          + 1024/3*den(1 + N)^2*S(R(3,1),N)
          - 224/3*den(1 + N)^2*S(R(4),N)
          - 704*den(1 + N)*S(R(-5),N)
          + 1856*den(1 + N)*S(R(-4),N)
          + 512/3*den(1 + N)*S(R(-4,1),N)
          - 3568/3*den(1 + N)*S(R(-3),N)
          + 128/3*den(1 + N)*S(R(-3,-2),N)
          - 7040/3*den(1 + N)*S(R(-3,1),N)
          + 4096/3*den(1 + N)*S(R(-3,1,1),N)
          - 1280/3*den(1 + N)*S(R(-3,2),N)
          - 784/3*den(1 + N)*S(R(-2),N)
          - 256*den(1 + N)*S(R(-2),N)*z3
          - 128*den(1 + N)*S(R(-2,-3),N)
          + 512/3*den(1 + N)*S(R(-2,-2),N)
          + 2336*den(1 + N)*S(R(-2,1),N)
          - 256/3*den(1 + N)*S(R(-2,1,-2),N)
          - 1280*den(1 + N)*S(R(-2,1,1),N)
          + 512/3*den(1 + N)*S(R(-2,1,2),N)
          + 128/3*den(1 + N)*S(R(-2,2),N)
          + 512/3*den(1 + N)*S(R(-2,2,1),N)
          - 128*den(1 + N)*S(R(-2,3),N)
          + 5248/3*den(1 + N)*S(R(1),N)
          - 256*den(1 + N)*S(R(1),N)*z3
          + 2560/3*den(1 + N)*S(R(1,-4),N)
          - 8960/3*den(1 + N)*S(R(1,-3),N)
          + 1024/3*den(1 + N)*S(R(1,-3,1),N)
          - 1984/3*den(1 + N)*S(R(1,-2),N)
          - 1024/3*den(1 + N)*S(R(1,-2,-2),N)
          + 3584*den(1 + N)*S(R(1,-2,1),N)
          - 2048*den(1 + N)*S(R(1,-2,1,1),N)
          + 2048/3*den(1 + N)*S(R(1,-2,2),N)
          - 3520/3*den(1 + N)*S(R(1,1),N)
          + 512*den(1 + N)*S(R(1,1,-2),N)
          + 512/3*den(1 + N)*S(R(1,2),N)
          + 128*den(1 + N)*S(R(1,3),N)
          + 1280/3*den(1 + N)*S(R(1,4),N)
          + 152/3*den(1 + N)*S(R(2),N)
          - 128*den(1 + N)*S(R(2),N)*z3
          + 512*den(1 + N)*S(R(2,-3),N)
          - 2176/3*den(1 + N)*S(R(2,-2),N)
          - 1024/3*den(1 + N)*S(R(2,-2,1),N)
          + 512/3*den(1 + N)*S(R(2,1),N)
          - 896/3*den(1 + N)*S(R(2,2),N)
          + 512/3*den(1 + N)*S(R(2,3),N)
          + 1216/3*den(1 + N)*S(R(3),N)
          + 256*den(1 + N)*S(R(3,-2),N)
          - 1408/3*den(1 + N)*S(R(3,1),N)
          + 256/3*den(1 + N)*S(R(3,1,1),N)
          + 512/3*den(1 + N)*S(R(3,2),N)
          - 1120/3*den(1 + N)*S(R(4),N)
          + 1024/3*den(1 + N)*S(R(4,1),N)
          - 64*den(1 + N)*S(R(5),N)
          - 29194/9*den(N)
          + 160*den(N)*z5
          + 96*den(N)*z4
          + 824/3*den(N)*z3
          + 8756/3*den(N)^2
          - 96*den(N)^2*z4
          + 64/3*den(N)^2*z3
          - 5372/3*den(N)^3
          + 192*den(N)^3*z3
          + 2144/3*den(N)^4
          - 1568/3*den(N)^5
          + 608/3*den(N)^6
          - 640/3*den(N)^5*S(R(1),N)
          + 128/3*den(N)^4*S(R(-2),N)
          + 3232/3*den(N)^4*S(R(1),N)
          - 1664/3*den(N)^4*S(R(1,1),N)
          + 160*den(N)^4*S(R(2),N)
          + 384*den(N)^3*S(R(-3),N)
          - 256/3*den(N)^3*S(R(-2),N)
          - 1280/3*den(N)^3*S(R(-2,1),N)
          - 3224/3*den(N)^3*S(R(1),N)
          - 256/3*den(N)^3*S(R(1,-2),N)
          + 2240/3*den(N)^3*S(R(1,1),N)
          - 640/3*den(N)^3*S(R(1,2),N)
          - 160/3*den(N)^3*S(R(2),N)
          - 640/3*den(N)^3*S(R(2,1),N)
          + 64*den(N)^3*S(R(3),N)
          + 1664/3*den(N)^2*S(R(-4),N)
          - 4192/3*den(N)^2*S(R(-3),N)
          - 512/3*den(N)^2*S(R(-3,1),N)
          - 96*den(N)^2*S(R(-2),N)
          - 256*den(N)^2*S(R(-2,-2),N)
          + 6848/3*den(N)^2*S(R(-2,1),N)
          - 3584/3*den(N)^2*S(R(-2,1,1),N)
          + 896/3*den(N)^2*S(R(-2,2),N)
          + 3736/3*den(N)^2*S(R(1),N)
          - 128*den(N)^2*S(R(1),N)*z3
          - 512*den(N)^2*S(R(1,-3),N)
          - 640/3*den(N)^2*S(R(1,-2),N)
          + 1024/3*den(N)^2*S(R(1,-2,1),N)
          - 2096/3*den(N)^2*S(R(1,1),N)
          + 512*den(N)^2*S(R(1,1,-2),N)
          + 384*den(N)^2*S(R(1,2),N)
          - 128/3*den(N)^2*S(R(1,3),N)
          - 344/3*den(N)^2*S(R(2),N)
          - 896/3*den(N)^2*S(R(2,-2),N)
          + 384*den(N)^2*S(R(2,1),N)
          - 128*den(N)^2*S(R(2,2),N)
          + 448/3*den(N)^2*S(R(3),N)
          - 256/3*den(N)^2*S(R(3,1),N)
          + 96*den(N)^2*S(R(4),N)
          + 704*den(N)*S(R(-5),N)
          - 1856*den(N)*S(R(-4),N)
          - 512/3*den(N)*S(R(-4,1),N)
          + 3568/3*den(N)*S(R(-3),N)
          - 128/3*den(N)*S(R(-3,-2),N)
          + 7040/3*den(N)*S(R(-3,1),N)
          - 4096/3*den(N)*S(R(-3,1,1),N)
          + 1280/3*den(N)*S(R(-3,2),N)
          + 784/3*den(N)*S(R(-2),N)
          + 256*den(N)*S(R(-2),N)*z3
          + 128*den(N)*S(R(-2,-3),N)
          - 512/3*den(N)*S(R(-2,-2),N)
          - 2336*den(N)*S(R(-2,1),N)
          + 256/3*den(N)*S(R(-2,1,-2),N)
          + 1280*den(N)*S(R(-2,1,1),N)
          - 512/3*den(N)*S(R(-2,1,2),N)
          - 128/3*den(N)*S(R(-2,2),N)
          - 512/3*den(N)*S(R(-2,2,1),N)
          + 128*den(N)*S(R(-2,3),N)
          - 5248/3*den(N)*S(R(1),N)
          + 256*den(N)*S(R(1),N)*z3
          - 2560/3*den(N)*S(R(1,-4),N)
          + 8960/3*den(N)*S(R(1,-3),N)
          - 1024/3*den(N)*S(R(1,-3,1),N)
          + 1984/3*den(N)*S(R(1,-2),N)
          + 1024/3*den(N)*S(R(1,-2,-2),N)
          - 3584*den(N)*S(R(1,-2,1),N)
          + 2048*den(N)*S(R(1,-2,1,1),N)
          - 2048/3*den(N)*S(R(1,-2,2),N)
          + 3520/3*den(N)*S(R(1,1),N)
          - 512*den(N)*S(R(1,1,-2),N)
          - 512/3*den(N)*S(R(1,2),N)
          - 128*den(N)*S(R(1,3),N)
          - 1280/3*den(N)*S(R(1,4),N)
          - 152/3*den(N)*S(R(2),N)
          + 128*den(N)*S(R(2),N)*z3
          - 512*den(N)*S(R(2,-3),N)
          + 2176/3*den(N)*S(R(2,-2),N)
          + 1024/3*den(N)*S(R(2,-2,1),N)
          - 512/3*den(N)*S(R(2,1),N)
          + 896/3*den(N)*S(R(2,2),N)
          - 512/3*den(N)*S(R(2,3),N)
          - 1216/3*den(N)*S(R(3),N)
          - 256*den(N)*S(R(3,-2),N)
          + 1408/3*den(N)*S(R(3,1),N)
          - 256/3*den(N)*S(R(3,1,1),N)
          - 512/3*den(N)*S(R(3,2),N)
          + 1120/3*den(N)*S(R(4),N)
          - 1024/3*den(N)*S(R(4,1),N)
          + 64*den(N)*S(R(5),N)
          + 512*S(R(-6),N)
          - 352*S(R(-5),N)
          - 1408/3*S(R(-5,1),N)
          - 272*S(R(-4),N)
          - 256/3*S(R(-4,-2),N)
          + 1600*S(R(-4,1),N)
          - 1024*S(R(-4,1,1),N)
          + 256*S(R(-4,2),N)
          - 784/3*S(R(-3),N)
          + 256*S(R(-3),N)*z3
          - 128*S(R(-3,-3),N)
          + 1024/3*S(R(-3,-2),N)
          - 160*S(R(-3,1),N)
          + 256/3*S(R(-3,1,-2),N)
          + 256*S(R(-3,1,1),N)
          - 512/3*S(R(-3,1,2),N)
          + 640/3*S(R(-3,2),N)
          - 512/3*S(R(-3,2,1),N)
          - 304/3*S(R(-2),N)
          - 192*S(R(-2),N)*z4
          + 640*S(R(-2),N)*z3
          - 896/3*S(R(-2,-4),N)
          + 640*S(R(-2,-3),N)
          - 256*S(R(-2,-2,-2),N)
          + 64*S(R(-2,1),N)
          - 512*S(R(-2,1),N)*z3
          - 1280*S(R(-2,1,-2),N)
          + 1024*S(R(-2,1,1,-2),N)
          + 256*S(R(-2,1,3),N)
          - 256*S(R(-2,2,-2),N)
          + 256*S(R(-2,3,1),N)
          - 128*S(R(-2,4),N)
          + 572/9*S(R(1),N)
          - 320*S(R(1),N)*z5
          + 592/3*S(R(1),N)*z3
          - 1408*S(R(1,-5),N)
          + 6656/3*S(R(1,-4),N)
          + 1024/3*S(R(1,-4,1),N)
          + 160*S(R(1,-3),N)
          + 256/3*S(R(1,-3,-2),N)
          - 11008/3*S(R(1,-3,1),N)
          + 8192/3*S(R(1,-3,1,1),N)
          - 2560/3*S(R(1,-3,2),N)
          + 1760/3*S(R(1,-2),N)
          - 512*S(R(1,-2),N)*z3
          - 256*S(R(1,-2,-3),N)
          + 1792/3*S(R(1,-2,-2),N)
          + 320*S(R(1,-2,1),N)
          - 512/3*S(R(1,-2,1,-2),N)
          - 512*S(R(1,-2,1,1),N)
          + 1024/3*S(R(1,-2,1,2),N)
          - 1280/3*S(R(1,-2,2),N)
          + 1024/3*S(R(1,-2,2,1),N)
          - 256*S(R(1,-2,3),N)
          + 5120/3*S(R(1,1,-4),N)
          - 12800/3*S(R(1,1,-3),N)
          + 2048/3*S(R(1,1,-3,1),N)
          - 2048/3*S(R(1,1,-2,-2),N)
          + 5120*S(R(1,1,-2,1),N)
          - 4096*S(R(1,1,-2,1,1),N)
          + 4096/3*S(R(1,1,-2,2),N)
          + 2560/3*S(R(1,1,4),N)
          + 880/3*S(R(1,2),N)
          - 256*S(R(1,2),N)*z3
          + 1024*S(R(1,2,-3),N)
          - 2560/3*S(R(1,2,-2),N)
          - 2048/3*S(R(1,2,-2,1),N)
          - 1280/3*S(R(1,2,2),N)
          + 1024/3*S(R(1,2,3),N)
          + 320*S(R(1,3),N)
          + 512*S(R(1,3,-2),N)
          - 2560/3*S(R(1,3,1),N)
          + 512/3*S(R(1,3,1,1),N)
          + 1024/3*S(R(1,3,2),N)
          - 2624/3*S(R(1,4),N)
          + 2048/3*S(R(1,4,1),N)
          - 128*S(R(1,5),N)
          - 638/3*S(R(2),N)
          + 192*S(R(2),N)*z3
          - 4736/3*S(R(2,-4),N)
          + 7936/3*S(R(2,-3),N)
          + 512/3*S(R(2,-3,1),N)
          + 160*S(R(2,-2),N)
          + 512/3*S(R(2,-2,-2),N)
          - 9728/3*S(R(2,-2,1),N)
          + 7168/3*S(R(2,-2,1,1),N)
          - 2048/3*S(R(2,-2,2),N)
          + 880/3*S(R(2,1),N)
          - 256*S(R(2,1),N)*z3
          + 1024*S(R(2,1,-3),N)
          - 2560/3*S(R(2,1,-2),N)
          - 2048/3*S(R(2,1,-2,1),N)
          - 1280/3*S(R(2,1,2),N)
          + 1024/3*S(R(2,1,3),N)
          + 160*S(R(2,2),N)
          + 1024/3*S(R(2,2,-2),N)
          - 1280/3*S(R(2,2,1),N)
          + 256*S(R(2,2,2),N)
          - 320/3*S(R(2,3),N)
          + 1280/3*S(R(2,3,1),N)
          - 1792/3*S(R(2,4),N)
          + 8/3*S(R(3),N)
          - 128/3*S(R(3),N)*z3
          - 3328/3*S(R(3,-3),N)
          + 512*S(R(3,-2),N)
          + 2048/3*S(R(3,-2,1),N)
          - 64*S(R(3,1),N)
          + 1024/3*S(R(3,1,-2),N)
          - 896/3*S(R(3,1,1),N)
          + 256*S(R(3,1,2),N)
          + 704/3*S(R(3,2),N)
          + 256*S(R(3,2,1),N)
          - 384*S(R(3,3),N)
          + 136*S(R(4),N)
          - 1024/3*S(R(4,-2),N)
          + 448/3*S(R(4,1),N)
          + 512/3*S(R(4,1,1),N)
          - 896/3*S(R(4,2),N)
          + 928/3*S(R(5),N)
          - 896/3*S(R(5,1),N)
          - 256/3*S(R(6),N)
          )

       + nf^2*cf*ca * (
          + 193/54
          + 24*z4
          - 88/3*z3
          + 15167/162*den(1 + N)
          - 16*den(1 + N)*z4
          + 512/9*den(1 + N)*z3
          - 7561/81*den(1 + N)^2
          - 32/3*den(1 + N)^2*z3
          + 1288/27*den(1 + N)^3
          - 88/9*den(1 + N)^4
          - 64/3*den(1 + N)^4*S(R(1),N)
          + 112/9*den(1 + N)^3*S(R(1),N)
          - 64/9*den(1 + N)^3*S(R(1,1),N)
          - 16/9*den(1 + N)^3*S(R(2),N)
          + 32/9*den(1 + N)^2*S(R(-3),N)
          - 608/27*den(1 + N)^2*S(R(-2),N)
          + 64/9*den(1 + N)^2*S(R(-2,1),N)
          + 40/3*den(1 + N)^2*S(R(1),N)
          - 64/9*den(1 + N)^2*S(R(1,1),N)
          - 16/9*den(1 + N)^2*S(R(2),N)
          + 16/3*den(1 + N)^2*S(R(3),N)
          + 32/9*den(1 + N)*S(R(-4),N)
          - 512/27*den(1 + N)*S(R(-3),N)
          + 64/9*den(1 + N)*S(R(-3,1),N)
          + 2240/81*den(1 + N)*S(R(-2),N)
          + 64/9*den(1 + N)*S(R(-2,-2),N)
          - 1024/27*den(1 + N)*S(R(-2,1),N)
          + 128/9*den(1 + N)*S(R(-2,1,1),N)
          + 448/9*den(1 + N)*S(R(1),N)
          - 128/9*den(1 + N)*S(R(1,1),N)
          - 32/9*den(1 + N)*S(R(2),N)
          - 256/9*den(1 + N)*S(R(3),N)
          - 32/9*den(1 + N)*S(R(3,1),N)
          + 128/9*den(1 + N)*S(R(4),N)
          - 15167/162*den(N)
          + 16*den(N)*z4
          - 512/9*den(N)*z3
          + 7561/81*den(N)^2
          + 32/3*den(N)^2*z3
          - 1288/27*den(N)^3
          + 88/9*den(N)^4
          + 32/3*den(N)^4*S(R(1),N)
          - 304/9*den(N)^3*S(R(1),N)
          + 64/9*den(N)^3*S(R(1,1),N)
          + 16/9*den(N)^3*S(R(2),N)
          - 32/9*den(N)^2*S(R(-3),N)
          + 416/27*den(N)^2*S(R(-2),N)
          - 64/9*den(N)^2*S(R(-2,1),N)
          + 104/3*den(N)^2*S(R(1),N)
          - 64/9*den(N)^2*S(R(1,1),N)
          - 16/9*den(N)^2*S(R(2),N)
          - 16/3*den(N)^2*S(R(3),N)
          - 32/9*den(N)*S(R(-4),N)
          + 512/27*den(N)*S(R(-3),N)
          - 64/9*den(N)*S(R(-3,1),N)
          - 2240/81*den(N)*S(R(-2),N)
          - 64/9*den(N)*S(R(-2,-2),N)
          + 1024/27*den(N)*S(R(-2,1),N)
          - 128/9*den(N)*S(R(-2,1,1),N)
          - 448/9*den(N)*S(R(1),N)
          + 128/9*den(N)*S(R(1,1),N)
          + 32/9*den(N)*S(R(2),N)
          + 256/9*den(N)*S(R(3),N)
          + 32/9*den(N)*S(R(3,1),N)
          - 128/9*den(N)*S(R(4),N)
          - 32/3*S(R(-5),N)
          + 640/27*S(R(-4),N)
          - 128/9*S(R(-4,1),N)
          - 608/81*S(R(-3),N)
          - 64/9*S(R(-3,-2),N)
          + 640/27*S(R(-3,1),N)
          - 128/9*S(R(-3,1,1),N)
          + 923/81*S(R(1),N)
          - 32*S(R(1),N)*z4
          + 640/9*S(R(1),N)*z3
          + 64/9*S(R(1,-4),N)
          - 640/27*S(R(1,-3),N)
          + 128/9*S(R(1,-3,1),N)
          + 1216/81*S(R(1,-2),N)
          + 128/9*S(R(1,-2,-2),N)
          - 1280/27*S(R(1,-2,1),N)
          + 256/9*S(R(1,-2,1,1),N)
          - 320/9*S(R(1,3),N)
          - 64/9*S(R(1,3,1),N)
          + 256/9*S(R(1,4),N)
          - 3170/81*S(R(2),N)
          - 64/3*S(R(2),N)*z3
          + 64/9*S(R(2,-3),N)
          - 640/27*S(R(2,-2),N)
          + 128/9*S(R(2,-2,1),N)
          + 32/3*S(R(2,3),N)
          + 4952/81*S(R(3),N)
          + 64/9*S(R(3,-2),N)
          + 320/27*S(R(3,1),N)
          - 32/9*S(R(3,2),N)
          - 1168/27*S(R(4),N)
          - 64/9*S(R(4,1),N)
          + 32/3*S(R(5),N)
          )

       + nf^2*cf^2 * (
          + 188/27
          - 24*z4
          + 88/3*z3
          + 9868/81*den(1 + N)
          + 16*den(1 + N)*z4
          - 512/9*den(1 + N)*z3
          - 980/27*den(1 + N)^2
          + 32/3*den(1 + N)^2*z3
          - 2800/81*den(1 + N)^3
          + 352/9*den(1 + N)^4
          - 32/3*den(1 + N)^5
          + 160/9*den(1 + N)^4*S(R(1),N)
          + 64/3*den(1 + N)^3*S(R(1),N)
          + 128/9*den(1 + N)^3*S(R(1,1),N)
          - 32/3*den(1 + N)^3*S(R(2),N)
          - 64/9*den(1 + N)^2*S(R(-3),N)
          + 1216/27*den(1 + N)^2*S(R(-2),N)
          - 128/9*den(1 + N)^2*S(R(-2,1),N)
          - 4448/81*den(1 + N)^2*S(R(1),N)
          + 128/9*den(1 + N)^2*S(R(1,1),N)
          + 1024/27*den(1 + N)^2*S(R(2),N)
          - 160/9*den(1 + N)^2*S(R(3),N)
          - 64/9*den(1 + N)*S(R(-4),N)
          + 1024/27*den(1 + N)*S(R(-3),N)
          - 128/9*den(1 + N)*S(R(-3,1),N)
          - 4480/81*den(1 + N)*S(R(-2),N)
          - 128/9*den(1 + N)*S(R(-2,-2),N)
          + 2048/27*den(1 + N)*S(R(-2,1),N)
          - 256/9*den(1 + N)*S(R(-2,1,1),N)
          - 1952/27*den(1 + N)*S(R(1),N)
          + 256/9*den(1 + N)*S(R(1,1),N)
          - 2816/81*den(1 + N)*S(R(2),N)
          + 2048/27*den(1 + N)*S(R(3),N)
          - 224/9*den(1 + N)*S(R(4),N)
          - 9868/81*den(N)
          - 16*den(N)*z4
          + 512/9*den(N)*z3
          + 7736/81*den(N)^2
          - 32/3*den(N)^2*z3
          - 4288/81*den(N)^3
          + 304/9*den(N)^4
          - 32/3*den(N)^5
          - 32/9*den(N)^4*S(R(1),N)
          + 64/9*den(N)^3*S(R(1),N)
          - 128/9*den(N)^3*S(R(1,1),N)
          + 32/3*den(N)^3*S(R(2),N)
          + 64/9*den(N)^2*S(R(-3),N)
          - 832/27*den(N)^2*S(R(-2),N)
          + 128/9*den(N)^2*S(R(-2,1),N)
          - 1120/81*den(N)^2*S(R(1),N)
          + 128/9*den(N)^2*S(R(1,1),N)
          - 1024/27*den(N)^2*S(R(2),N)
          + 160/9*den(N)^2*S(R(3),N)
          + 64/9*den(N)*S(R(-4),N)
          - 1024/27*den(N)*S(R(-3),N)
          + 128/9*den(N)*S(R(-3,1),N)
          + 4480/81*den(N)*S(R(-2),N)
          + 128/9*den(N)*S(R(-2,-2),N)
          - 2048/27*den(N)*S(R(-2,1),N)
          + 256/9*den(N)*S(R(-2,1,1),N)
          + 1952/27*den(N)*S(R(1),N)
          - 256/9*den(N)*S(R(1,1),N)
          + 2816/81*den(N)*S(R(2),N)
          - 2048/27*den(N)*S(R(3),N)
          + 224/9*den(N)*S(R(4),N)
          + 64/3*S(R(-5),N)
          - 1280/27*S(R(-4),N)
          + 256/9*S(R(-4,1),N)
          + 1216/81*S(R(-3),N)
          + 128/9*S(R(-3,-2),N)
          - 1280/27*S(R(-3,1),N)
          + 256/9*S(R(-3,1,1),N)
          + 2392/81*S(R(1),N)
          + 32*S(R(1),N)*z4
          - 640/9*S(R(1),N)*z3
          - 128/9*S(R(1,-4),N)
          + 1280/27*S(R(1,-3),N)
          - 256/9*S(R(1,-3,1),N)
          - 2432/81*S(R(1,-2),N)
          - 256/9*S(R(1,-2,-2),N)
          + 2560/27*S(R(1,-2,1),N)
          - 512/9*S(R(1,-2,1,1),N)
          - 1216/81*S(R(1,2),N)
          + 2560/27*S(R(1,3),N)
          - 448/9*S(R(1,4),N)
          - 1244/27*S(R(2),N)
          + 64/3*S(R(2),N)*z3
          - 128/9*S(R(2,-3),N)
          + 1280/27*S(R(2,-2),N)
          - 256/9*S(R(2,-2,1),N)
          - 1216/81*S(R(2,1),N)
          + 1280/27*S(R(2,2),N)
          - 320/9*S(R(2,3),N)
          - 80/9*S(R(3),N)
          - 128/9*S(R(3,-2),N)
          + 1280/27*S(R(3,1),N)
          - 64/3*S(R(3,2),N)
          - 208/27*S(R(4),N)
          - 64/3*S(R(4,1),N)
          + 64/3*S(R(5),N)
          )

       + nf^3*cf * (
          + 131/81
          - 16/9*z3
          - 64/81*den(1 + N)
          + 32/27*den(1 + N)*z3
          + 64/27*den(1 + N)^2
          - 176/81*den(1 + N)^3
          + 16/27*den(1 + N)^4
          + 64/81*den(N)
          - 32/27*den(N)*z3
          - 64/27*den(N)^2
          + 176/81*den(N)^3
          - 16/27*den(N)^4
          - 32/81*S(R(1),N)
          + 64/27*S(R(1),N)*z3
          - 32/81*S(R(2),N)
          - 160/81*S(R(3),N)
          + 32/27*S(R(4),N)
          );
*
*
*	
* -----------------------------------------------------------------------------	
*
*   All fermionic contributions at four loops to the splittig functions 
*        P_ns^(3,+)(x) --> Pqq3pAllNf 
*   and
*        P_ns^(3,-)(x) --> Pqq3mAllNf 
*
*   Notations:
*   H(R(m1,...,mk),x) denotes harmonic polylogarithms,
*   z3 = Zeta(3), ... , z5 = Zeta(5),
*   [1-x]^(-1) = 1/(1-x) and [1+x]^(-1) = 1/(1+x) denotes denominators
*   nf = number of flavors; for the group invariants see the paper.
*   expansion in alpha_s/(4*pi)
*
* -----------------------------------------------------------------------------

L   Pqq3pAllNf =
       + nf*[d4RR/nc] * ( 128 - 704*[1-x]^-1*z3 + 256*[1-x]^-1*z2 - 512*[1-x]^-1*z2*z3 - 256/5*
         [1-x]^-1*z2^2 - 2560/3*[1+x]^-1*z5 - 256*[1+x]^-1*z2 - 128*x + 1280/3*z5 - 1280/3*z5*x + 
         6080/3*z3 + 2688*z3*x - 512*z3^2 - 512*z3^2*x + 5440/3*z2 - 2560*z2*x + 256*z2*z3 + 256*z2
         *z3*x - 1088/5*z2^2 - 2048*z2^2*x - 15872/35*z2^3 - 15872/35*z2^3*x - 1024/3*H(R(-3),x)*
         [1-x]^-1*z2 - 512/3*H(R(-3),x)*[1+x]^-1*z2 + 256*H(R(-3),x)*z2 + 256/3*H(R(-3),x)*z2*x + 
         512/3*H(R(-3,-1,0),x) - 1024/3*H(R(-3,-1,0),x)*[1+x]^-1 - 512/3*H(R(-3,-1,0),x)*x - 256*H(
         R(-3,0),x) - 512/3*H(R(-3,0),x)*x - 512/3*H(R(-3,0,0),x) + 512/3*H(R(-3,0,0),x)*[1-x]^-1
          + 512/3*H(R(-3,0,0),x)*[1+x]^-1 - 512/3*H(R(-3,2),x) + 1024/3*H(R(-3,2),x)*[1-x]^-1 - 512/
         3*H(R(-3,2),x)*x + 512*H(R(-2),x)*[1-x]^-1*z2 - 1152*H(R(-2),x)*z2 + 640*H(R(-2),x)*z2*x
          - 1280/3*H(R(-2,-1,0),x) + 1280/3*H(R(-2,-1,0),x)*x - 640/3*H(R(-2,0),x) - 128*H(R(-2,0),
         x)*[1-x]^-1 + 1024*H(R(-2,0),x)*x + 2048/3*H(R(-2,0,0),x) - 256*H(R(-2,0,0),x)*[1-x]^-1 - 
         1280/3*H(R(-2,0,0),x)*x + 2816/3*H(R(-2,2),x) - 512*H(R(-2,2),x)*[1-x]^-1 - 1280/3*H(R(-2,
         2),x)*x + 1792/5*H(R(-1),x)*[1+x]^-1*z2^2 - 4352/3*H(R(-1),x)*z2 - 4352/3*H(R(-1),x)*z2*x
          - 896/5*H(R(-1),x)*z2^2 + 896/5*H(R(-1),x)*z2^2*x - 512/3*H(R(-1,-3,0),x) + 1024/3*H(R(-1
         ,-3,0),x)*[1+x]^-1 + 512/3*H(R(-1,-3,0),x)*x - 2048/3*H(R(-1,-1,0),x) - 2048/3*H(R(-1,-1,0
         ),x)*x + 1472/3*H(R(-1,0),x) - 512*H(R(-1,0),x)*[1+x]^-1 + 1024/3*H(R(-1,0),x)*[1+x]^-1*z3
          - 64/3*H(R(-1,0),x)*x - 512/3*H(R(-1,0),x)*z3 + 512/3*H(R(-1,0),x)*z3*x - 256*H(R(-1,0),x
         )*z2 - 256*H(R(-1,0),x)*z2*x + 896*H(R(-1,0,0),x) + 512/3*H(R(-1,0,0),x)*[1+x]^-1*z2 + 896
         *H(R(-1,0,0),x)*x - 256/3*H(R(-1,0,0),x)*z2 + 256/3*H(R(-1,0,0),x)*z2*x + 256*H(R(-1,0,0,0
         ),x) + 256*H(R(-1,0,0,0),x)*x + 256/3*H(R(-1,0,0,0,0),x) - 512/3*H(R(-1,0,0,0,0),x)*
         [1+x]^-1 - 256/3*H(R(-1,0,0,0,0),x)*x + 3328/3*H(R(-1,2),x) + 3328/3*H(R(-1,2),x)*x + 3776/
         3*H(R(0),x) - 384*H(R(0),x)*[1-x]^-1*z3 - 1472/3*H(R(0),x)*[1-x]^-1*z2 + 2048/15*H(R(0),x)
         *[1-x]^-1*z2^2 - 3776/3*H(R(0),x)*[1+x]^-1 - 128*H(R(0),x)*[1+x]^-1*z3 + 64*H(R(0),x)*
         [1+x]^-1*z2 - 2048/15*H(R(0),x)*[1+x]^-1*z2^2 + 4544*H(R(0),x)*x + 512*H(R(0),x)*z3 - 8576/
         3*H(R(0),x)*z3*x + 1280/3*H(R(0),x)*z2 + 11392/3*H(R(0),x)*z2*x - 2048/15*H(R(0),x)*z2^2*x
          - 448/3*H(R(0,0),x) - 320/3*H(R(0,0),x)*[1-x]^-1 - 256*H(R(0,0),x)*[1-x]^-1*z2 + 256*H(R(
         0,0),x)*[1+x]^-1 + 384*H(R(0,0),x)*x + 256*H(R(0,0),x)*z2 + 5888/3*H(R(0,0),x)*z2*x + 832/
         3*H(R(0,0,0),x)*[1-x]^-1 - 832/3*H(R(0,0,0),x)*[1+x]^-1 - 3712/3*H(R(0,0,0),x)*x + 512/3*
         H(R(0,0,0,0),x)*x - 4544*H(R(1),x) + 1024/15*H(R(1),x)*[1-x]^-1*z2^2 + 4544*H(R(1),x)*x + 
         1792*H(R(1),x)*z3 - 1792*H(R(1),x)*z3*x - 1024/3*H(R(1),x)*z2 + 1024/3*H(R(1),x)*z2*x + 
         3584/3*H(R(1),x)*z2^2 - 18944/15*H(R(1),x)*z2^2*x - 2048/3*H(R(1,-2),x)*[1-x]^-1*z2 + 1024/
         3*H(R(1,-2),x)*z2 + 1024/3*H(R(1,-2),x)*z2*x - 512*H(R(1,-2,0),x) + 512*H(R(1,-2,0),x)*x
          - 512/3*H(R(1,-2,0,0),x) + 1024/3*H(R(1,-2,0,0),x)*[1-x]^-1 - 512/3*H(R(1,-2,0,0),x)*x - 
         1024/3*H(R(1,-2,2),x) + 2048/3*H(R(1,-2,2),x)*[1-x]^-1 - 1024/3*H(R(1,-2,2),x)*x - 2176*H(
         R(1,0),x) + 512*H(R(1,0),x)*[1-x]^-1*z3 + 2176*H(R(1,0),x)*x + 1280*H(R(1,0),x)*z3 - 1792*
         H(R(1,0),x)*z3*x - 2816*H(R(1,0),x)*z2 + 2816*H(R(1,0),x)*z2*x - 832*H(R(1,0,0),x) + 512*
         H(R(1,0,0),x)*[1-x]^-1*z2 + 832*H(R(1,0,0),x)*x - 1792*H(R(1,0,0),x)*z2 + 1280*H(R(1,0,0),
         x)*z2*x + 256*H(R(1,0,0,0),x) - 256*H(R(1,0,0,0),x)*x + 256/3*H(R(1,0,0,0,0),x) - 512/3*H(
         R(1,0,0,0,0),x)*[1-x]^-1 + 256/3*H(R(1,0,0,0,0),x)*x - 4352*H(R(1,1),x) + 4352*H(R(1,1),x)
         *x + 3072*H(R(1,1),x)*z3 - 3072*H(R(1,1),x)*z3*x - 3072*H(R(1,1,0),x)*z2 + 3072*H(R(1,1,0)
         ,x)*z2*x - 2560*H(R(1,1,0,0),x) + 2560*H(R(1,1,0,0),x)*x - 3072*H(R(1,1,1,0,0),x) + 3072*
         H(R(1,1,1,0,0),x)*x + 3072*H(R(1,1,3),x) - 3072*H(R(1,1,3),x)*x - 1536*H(R(1,2,0,0),x) + 
         1536*H(R(1,2,0,0),x)*x + 2560*H(R(1,3),x) - 2560*H(R(1,3),x)*x + 5120/3*H(R(1,4),x) - 1024/
         3*H(R(1,4),x)*[1-x]^-1 - 4096/3*H(R(1,4),x)*x - 5440/3*H(R(2),x) + 7616/3*H(R(2),x)*x + 
         1536*H(R(2),x)*z3 - 1536*H(R(2),x)*z3*x - 640/3*H(R(2),x)*z2 - 640/3*H(R(2),x)*z2*x + 2048/
         5*H(R(2),x)*z2^2 + 2048/5*H(R(2),x)*z2^2*x - 832*H(R(2,0),x) - 832*H(R(2,0),x)*x + 512*H(
         R(2,0),x)*z3 + 512*H(R(2,0),x)*z3*x - 1536*H(R(2,0),x)*z2 + 1536*H(R(2,0),x)*z2*x + 2560*
         H(R(2,0,0),x)*x - 512*H(R(2,0,0),x)*z2 - 512*H(R(2,0,0),x)*z2*x - 1664*H(R(2,1),x) - 1664*
         H(R(2,1),x)*x + 1024*H(R(2,1),x)*z3 + 1024*H(R(2,1),x)*z3*x - 1024*H(R(2,1,0),x)*z2 - 1024
         *H(R(2,1,0),x)*z2*x - 1536*H(R(2,1,0,0),x) + 1536*H(R(2,1,0,0),x)*x - 1024*H(R(2,1,1,0,0),
         x) - 1024*H(R(2,1,1,0,0),x)*x + 1024*H(R(2,1,3),x) + 1024*H(R(2,1,3),x)*x - 512*H(R(2,2,0,
         0),x) - 512*H(R(2,2,0,0),x)*x + 1536*H(R(2,3),x) - 1536*H(R(2,3),x)*x + 512*H(R(2,4),x) + 
         512*H(R(2,4),x)*x - 1280/3*H(R(3),x) + 1280/3*H(R(3),x)*[1-x]^-1 - 512/3*H(R(3),x)*
         [1-x]^-1*z2 - 8320/3*H(R(3),x)*x + 512*H(R(3),x)*z3 + 512*H(R(3),x)*z3*x + 256/3*H(R(3),x)
         *z2 + 256/3*H(R(3),x)*z2*x - 512*H(R(3,0),x)*z2 - 512*H(R(3,0),x)*z2*x - 512*H(R(3,1,0,0),
         x) - 512*H(R(3,1,0,0),x)*x + 512*H(R(3,3),x) + 512*H(R(3,3),x)*x - 256*H(R(4),x) + 256*H(
         R(4),x)*[1-x]^-1 - 6400/3*H(R(4),x)*x )

       + cf*nf^3 * (  - 32/81 - 32/81*[1-x]^-1 + 64/27*[1-x]^-1*z3 + 64/81*x - 32/27*z3 - 32/27*z3*
         x - 224/81*H(R(0),x) + 32/81*H(R(0),x)*[1-x]^-1 + 64/27*H(R(0),x)*x - 16/81*H(R(0,0),x) - 
         160/81*H(R(0,0),x)*[1-x]^-1 + 176/81*H(R(0,0),x)*x + 16/27*H(R(0,0,0),x) - 32/27*H(R(0,0,0
         ),x)*[1-x]^-1 + 16/27*H(R(0,0,0),x)*x )

       + cf^2*nf^2 * ( 2492/27 + 2392/81*[1-x]^-1 - 3200/27*[1-x]^-1*z3 + 1088/45*[1-x]^-1*z2^2 + 
         640/9*[1+x]^-1*z3 - 1216/81*[1+x]^-1*z2 - 64/45*[1+x]^-1*z2^2 - 9868/81*x + 352/27*z3 + 
         3616/27*z3*x + 2336/81*z2 + 2272/81*z2*x - 512/45*z2^2 - 64/5*z2^2*x + 128/9*H(R(-3,0),x)*
         [1-x]^-1 - 128/9*H(R(-3,0),x)*[1+x]^-1 - 128/9*H(R(-3,0),x)*x - 256/9*H(R(-2),x)*[1+x]^-1*
         z2 + 128/9*H(R(-2),x)*z2 - 128/9*H(R(-2),x)*z2*x + 448/27*H(R(-2,0),x) - 1280/27*H(R(-2,0)
         ,x)*[1+x]^-1 - 1216/27*H(R(-2,0),x)*x + 64/9*H(R(-2,0,0),x) - 128/9*H(R(-2,0,0),x)*
         [1+x]^-1 - 64/9*H(R(-2,0,0),x)*x - 128/9*H(R(-2,2),x) + 256/9*H(R(-2,2),x)*[1+x]^-1 + 128/
         9*H(R(-2,2),x)*x + 256/9*H(R(-1),x)*[1+x]^-1*z3 - 2560/27*H(R(-1),x)*[1+x]^-1*z2 - 128/9*
         H(R(-1),x)*z3 + 128/9*H(R(-1),x)*z3*x + 512/27*H(R(-1),x)*z2 - 2048/27*H(R(-1),x)*z2*x - 
         2048/81*H(R(-1,0),x) - 2432/81*H(R(-1,0),x)*[1+x]^-1 - 128/9*H(R(-1,0),x)*[1+x]^-1*z2 - 
         4480/81*H(R(-1,0),x)*x + 64/9*H(R(-1,0),x)*z2 - 64/9*H(R(-1,0),x)*z2*x + 256/27*H(R(-1,0,0
         ),x) - 1280/27*H(R(-1,0,0),x)*[1+x]^-1 - 1024/27*H(R(-1,0,0),x)*x + 64/9*H(R(-1,0,0,0),x)
          - 128/9*H(R(-1,0,0,0),x)*[1+x]^-1 - 64/9*H(R(-1,0,0,0),x)*x - 512/27*H(R(-1,2),x) + 2560/
         27*H(R(-1,2),x)*[1+x]^-1 + 2048/27*H(R(-1,2),x)*x + 256/9*H(R(-1,2,1),x) - 512/9*H(R(-1,2,
         1),x)*[1+x]^-1 - 256/9*H(R(-1,2,1),x)*x - 128/9*H(R(-1,3),x) + 256/9*H(R(-1,3),x)*[1+x]^-1
          + 128/9*H(R(-1,3),x)*x + 4004/81*H(R(0),x) + 1244/27*H(R(0),x)*[1-x]^-1 - 64/9*H(R(0),x)*
         [1-x]^-1*z3 - 640/27*H(R(0),x)*[1-x]^-1*z2 + 64/9*H(R(0),x)*[1+x]^-1*z3 + 640/27*H(R(0),x)
         *[1+x]^-1*z2 + 36*H(R(0),x)*x + 64/9*H(R(0),x)*z3*x + 64/9*H(R(0),x)*z2 + 1024/27*H(R(0),x
         )*z2*x + 1264/27*H(R(0,0),x) - 80/9*H(R(0,0),x)*[1-x]^-1 - 64/9*H(R(0,0),x)*[1-x]^-1*z2 + 
         1216/81*H(R(0,0),x)*[1+x]^-1 + 128/9*H(R(0,0),x)*[1+x]^-1*z2 + 16/81*H(R(0,0),x)*x - 32/9*
         H(R(0,0),x)*z2 + 32/3*H(R(0,0),x)*z2*x - 64/3*H(R(0,0,0),x) + 208/27*H(R(0,0,0),x)*
         [1-x]^-1 + 1280/27*H(R(0,0,0),x)*[1+x]^-1 - 352/27*H(R(0,0,0),x)*x - 32*H(R(0,0,0,0),x) + 
         64/3*H(R(0,0,0,0),x)*[1-x]^-1 + 64/3*H(R(0,0,0,0),x)*[1+x]^-1 - 32/3*H(R(0,0,0,0),x)*x - 
         1952/27*H(R(1),x) + 128/3*H(R(1),x)*[1-x]^-1*z3 + 1952/27*H(R(1),x)*x - 64/3*H(R(1),x)*z3
          - 64/3*H(R(1),x)*z3*x - 128/9*H(R(1,-2,0),x) + 256/9*H(R(1,-2,0),x)*[1-x]^-1 - 128/9*H(R(
         1,-2,0),x)*x + 1600/81*H(R(1,0),x) + 1216/81*H(R(1,0),x)*[1-x]^-1 + 128/9*H(R(1,0),x)*
         [1-x]^-1*z2 - 2816/81*H(R(1,0),x)*x - 64/9*H(R(1,0),x)*z2 - 64/9*H(R(1,0),x)*z2*x - 512/27
         *H(R(1,0,0),x) + 2560/27*H(R(1,0,0),x)*[1-x]^-1 - 2048/27*H(R(1,0,0),x)*x - 224/9*H(R(1,0,
         0,0),x) + 448/9*H(R(1,0,0,0),x)*[1-x]^-1 - 224/9*H(R(1,0,0,0),x)*x + 256/9*H(R(1,1),x) - 
         256/9*H(R(1,1),x)*x - 2336/81*H(R(2),x) + 1216/81*H(R(2),x)*[1-x]^-1 - 6752/81*H(R(2),x)*x
          - 256/27*H(R(2,0),x) + 1280/27*H(R(2,0),x)*[1-x]^-1 - 1024/27*H(R(2,0),x)*x - 160/9*H(R(2
         ,0,0),x) + 320/9*H(R(2,0,0),x)*[1-x]^-1 - 160/9*H(R(2,0,0),x)*x + 128/9*H(R(2,1),x) + 128/
         9*H(R(2,1),x)*x - 64/9*H(R(3),x) + 1280/27*H(R(3),x)*[1-x]^-1 - 1280/27*H(R(3),x)*[1+x]^-1
          - 2240/27*H(R(3),x)*x - 32/3*H(R(3,0),x) + 64/3*H(R(3,0),x)*[1-x]^-1 - 32/3*H(R(3,0),x)*x
          - 128/9*H(R(3,1),x) + 256/9*H(R(3,1),x)*[1+x]^-1 + 128/9*H(R(3,1),x)*x + 32/9*H(R(4),x)
          + 64/3*H(R(4),x)*[1-x]^-1 - 256/9*H(R(4),x)*[1+x]^-1 - 224/9*H(R(4),x)*x )

       + cf^3*nf * ( 1838/9 + 572/9*[1-x]^-1 - 1408/3*[1-x]^-1*z5 + 784/3*[1-x]^-1*z3 - 512/3*
         [1-x]^-1*z2*z3 + 224/5*[1-x]^-1*z2^2 + 1216/3*[1+x]^-1*z5 + 240*[1+x]^-1*z3 + 1072/3*
         [1+x]^-1*z2 + 384*[1+x]^-1*z2*z3 - 5408/15*[1+x]^-1*z2^2 - 2410/9*x - 112/3*z5 + 2000/3*z5
         *x + 1856/3*z3 + 6496/3*z3*x + 1320*z2 + 8488/3*z2*x - 128*z2*z3 + 832/3*z2*z3*x + 176/3*
         z2^2 - 1168/5*z2^2*x - 1024/3*H(R(-4,0),x) + 256/3*H(R(-4,0),x)*[1-x]^-1 + 1024/3*H(R(-4,0
         ),x)*[1+x]^-1 + 640/3*H(R(-4,0),x)*x - 128/3*H(R(-3),x)*[1-x]^-1*z2 - 2560/3*H(R(-3),x)*
         [1+x]^-1*z2 + 1024/3*H(R(-3),x)*z2 - 1024/3*H(R(-3),x)*z2*x + 512/3*H(R(-3,-1,0),x) - 256/
         3*H(R(-3,-1,0),x)*[1-x]^-1 - 1024/3*H(R(-3,-1,0),x)*[1+x]^-1 - 512/3*H(R(-3,-1,0),x)*x - 
         512*H(R(-3,0),x) + 1024/3*H(R(-3,0),x)*[1-x]^-1 + 512*H(R(-3,0),x)*[1+x]^-1 + 1408/3*H(R(
         -3,0),x)*x - 768*H(R(-3,0,0),x) + 128*H(R(-3,0,0),x)*[1-x]^-1 + 3328/3*H(R(-3,0,0),x)*
         [1+x]^-1 + 1792/3*H(R(-3,0,0),x)*x - 256*H(R(-3,2),x) + 2048/3*H(R(-3,2),x)*[1+x]^-1 + 256
         *H(R(-3,2),x)*x + 512*H(R(-2),x)*[1-x]^-1*z3 - 640*H(R(-2),x)*[1-x]^-1*z2 + 2048/3*H(R(-2)
         ,x)*[1+x]^-1*z3 - 11008/3*H(R(-2),x)*[1+x]^-1*z2 - 1792/3*H(R(-2),x)*z3 + 256/3*H(R(-2),x)
         *z3*x + 3968/3*H(R(-2),x)*z2 - 6784/3*H(R(-2),x)*z2*x + 128/3*H(R(-2,-2,0),x) + 256*H(R(-2
         ,-2,0),x)*[1-x]^-1 - 1024/3*H(R(-2,-2,0),x)*[1+x]^-1 - 896/3*H(R(-2,-2,0),x)*x - 512*H(R(
         -2,-1),x)*[1-x]^-1*z2 + 2048/3*H(R(-2,-1),x)*[1+x]^-1*z2 - 256/3*H(R(-2,-1),x)*z2 + 1792/3
         *H(R(-2,-1),x)*z2*x + 512*H(R(-2,-1,-1,0),x) - 1024*H(R(-2,-1,-1,0),x)*[1-x]^-1 + 512*H(R(
         -2,-1,-1,0),x)*x + 2176/3*H(R(-2,-1,0),x) - 1280*H(R(-2,-1,0),x)*[1-x]^-1 - 2560/3*H(R(-2,
         -1,0),x)*[1+x]^-1 + 1408/3*H(R(-2,-1,0),x)*x + 512*H(R(-2,-1,0,0),x) - 1024*H(R(-2,-1,0,0)
         ,x)*[1+x]^-1 - 512*H(R(-2,-1,0,0),x)*x + 1024/3*H(R(-2,-1,2),x) - 2048/3*H(R(-2,-1,2),x)*
         [1+x]^-1 - 1024/3*H(R(-2,-1,2),x)*x + 1792/3*H(R(-2,0),x) - 160*H(R(-2,0),x)*[1+x]^-1 - 
         256*H(R(-2,0),x)*[1+x]^-1*z2 + 2240/3*H(R(-2,0),x)*x + 64*H(R(-2,0),x)*z2 - 64*H(R(-2,0),x
         )*z2*x - 992*H(R(-2,0,0),x) + 640*H(R(-2,0,0),x)*[1-x]^-1 + 7936/3*H(R(-2,0,0),x)*[1+x]^-1
          + 6304/3*H(R(-2,0,0),x)*x - 1024*H(R(-2,0,0,0),x) + 896/3*H(R(-2,0,0,0),x)*[1-x]^-1 + 
         4736/3*H(R(-2,0,0,0),x)*[1+x]^-1 + 2176/3*H(R(-2,0,0,0),x)*x - 960*H(R(-2,2),x) + 9728/3*
         H(R(-2,2),x)*[1+x]^-1 + 2496*H(R(-2,2),x)*x + 384*H(R(-2,2,0),x) - 2048/3*H(R(-2,2,0),x)*
         [1+x]^-1 - 384*H(R(-2,2,0),x)*x + 3584/3*H(R(-2,2,1),x) - 7168/3*H(R(-2,2,1),x)*[1+x]^-1
          - 3584/3*H(R(-2,2,1),x)*x + 512/3*H(R(-2,3),x)*[1+x]^-1 - 3584*H(R(-1),x)*[1+x]^-1*z3 - 
         320*H(R(-1),x)*[1+x]^-1*z2 - 16768/15*H(R(-1),x)*[1+x]^-1*z2^2 + 1792*H(R(-1),x)*z3 - 1792
         *H(R(-1),x)*z3*x - 6784/3*H(R(-1),x)*z2 - 7744/3*H(R(-1),x)*z2*x + 8384/15*H(R(-1),x)*z2^2
          - 8384/15*H(R(-1),x)*z2^2*x + 256*H(R(-1,-3,0),x) - 512*H(R(-1,-3,0),x)*[1+x]^-1 - 256*H(
         R(-1,-3,0),x)*x + 2048/3*H(R(-1,-2),x)*[1+x]^-1*z2 - 1024/3*H(R(-1,-2),x)*z2 + 1024/3*H(R(
         -1,-2),x)*z2*x + 384*H(R(-1,-2,0),x) - 2560/3*H(R(-1,-2,0),x)*[1+x]^-1 - 1408/3*H(R(-1,-2,
         0),x)*x + 512*H(R(-1,-2,0,0),x) - 1024*H(R(-1,-2,0,0),x)*[1+x]^-1 - 512*H(R(-1,-2,0,0),x)*
         x + 1024/3*H(R(-1,-2,2),x) - 2048/3*H(R(-1,-2,2),x)*[1+x]^-1 - 1024/3*H(R(-1,-2,2),x)*x - 
         2048*H(R(-1,-1),x)*[1+x]^-1*z3 + 5120*H(R(-1,-1),x)*[1+x]^-1*z2 + 1024*H(R(-1,-1),x)*z3 - 
         1024*H(R(-1,-1),x)*z3*x - 1792*H(R(-1,-1),x)*z2 + 3328*H(R(-1,-1),x)*z2*x - 512*H(R(-1,-1,
         -1,0),x) - 512*H(R(-1,-1,-1,0),x)*x - 1984/3*H(R(-1,-1,0),x) - 1024*H(R(-1,-1,0),x)*
         [1+x]^-1*z2 - 1984/3*H(R(-1,-1,0),x)*x + 512*H(R(-1,-1,0),x)*z2 - 512*H(R(-1,-1,0),x)*z2*x
          + 1280*H(R(-1,-1,0,0),x) - 12800/3*H(R(-1,-1,0,0),x)*[1+x]^-1 - 8960/3*H(R(-1,-1,0,0),x)*
         x + 2560/3*H(R(-1,-1,0,0,0),x) - 5120/3*H(R(-1,-1,0,0,0),x)*[1+x]^-1 - 2560/3*H(R(-1,-1,0,
         0,0),x)*x + 1536*H(R(-1,-1,2),x) - 5120*H(R(-1,-1,2),x)*[1+x]^-1 - 3584*H(R(-1,-1,2),x)*x
          - 2048/3*H(R(-1,-1,2,0),x) + 4096/3*H(R(-1,-1,2,0),x)*[1+x]^-1 + 2048/3*H(R(-1,-1,2,0),x)
         *x - 2048*H(R(-1,-1,2,1),x) + 4096*H(R(-1,-1,2,1),x)*[1+x]^-1 + 2048*H(R(-1,-1,2,1),x)*x
          - 1024/3*H(R(-1,-1,3),x) + 2048/3*H(R(-1,-1,3),x)*[1+x]^-1 + 1024/3*H(R(-1,-1,3),x)*x + 
         112*H(R(-1,0),x) + 1760/3*H(R(-1,0),x)*[1+x]^-1 - 128/3*H(R(-1,0),x)*[1+x]^-1*z3 - 13184/3
         *H(R(-1,0),x)*[1+x]^-1*z2 + 2096/3*H(R(-1,0),x)*x + 64/3*H(R(-1,0),x)*z3 - 64/3*H(R(-1,0),
         x)*z3*x + 1600*H(R(-1,0),x)*z2 - 8384/3*H(R(-1,0),x)*z2*x + 6416/3*H(R(-1,0,0),x) - 160*H(
         R(-1,0,0),x)*[1+x]^-1 - 1664/3*H(R(-1,0,0),x)*[1+x]^-1*z2 + 5936/3*H(R(-1,0,0),x)*x + 832/
         3*H(R(-1,0,0),x)*z2 - 832/3*H(R(-1,0,0),x)*z2*x - 64*H(R(-1,0,0,0),x) + 6656/3*H(R(-1,0,0,
         0),x)*[1+x]^-1 + 6464/3*H(R(-1,0,0,0),x)*x - 704*H(R(-1,0,0,0,0),x) + 1408*H(R(-1,0,0,0,0)
         ,x)*[1+x]^-1 + 704*H(R(-1,0,0,0,0),x)*x + 5792/3*H(R(-1,2),x) + 320*H(R(-1,2),x)*[1+x]^-1
          + 1280/3*H(R(-1,2),x)*[1+x]^-1*z2 + 6752/3*H(R(-1,2),x)*x - 640/3*H(R(-1,2),x)*z2 + 640/3
         *H(R(-1,2),x)*z2*x - 1408/3*H(R(-1,2,0),x) + 1280/3*H(R(-1,2,0),x)*[1+x]^-1 - 128/3*H(R(-1
         ,2,0),x)*x + 128*H(R(-1,2,0,0),x) - 256*H(R(-1,2,0,0),x)*[1+x]^-1 - 128*H(R(-1,2,0,0),x)*x
          - 768*H(R(-1,2,1),x) - 512*H(R(-1,2,1),x)*[1+x]^-1 - 1280*H(R(-1,2,1),x)*x + 512/3*H(R(-1
         ,2,1,0),x) - 1024/3*H(R(-1,2,1,0),x)*[1+x]^-1 - 512/3*H(R(-1,2,1,0),x)*x + 512/3*H(R(-1,2,
         2),x) - 1024/3*H(R(-1,2,2),x)*[1+x]^-1 - 512/3*H(R(-1,2,2),x)*x - 3968/3*H(R(-1,3),x) + 
         11008/3*H(R(-1,3),x)*[1+x]^-1 + 7040/3*H(R(-1,3),x)*x + 1280/3*H(R(-1,3,0),x) - 2560/3*H(
         R(-1,3,0),x)*[1+x]^-1 - 1280/3*H(R(-1,3,0),x)*x + 4096/3*H(R(-1,3,1),x) - 8192/3*H(R(-1,3,
         1),x)*[1+x]^-1 - 4096/3*H(R(-1,3,1),x)*x - 512/3*H(R(-1,4),x) + 1024/3*H(R(-1,4),x)*
         [1+x]^-1 + 512/3*H(R(-1,4),x)*x - 442/3*H(R(0),x) + 638/3*H(R(0),x)*[1-x]^-1 - 512/3*H(R(0
         ),x)*[1-x]^-1*z3 + 144*H(R(0),x)*[1-x]^-1*z2 + 224/15*H(R(0),x)*[1-x]^-1*z2^2 + 304/3*H(R(
         0),x)*[1+x]^-1 + 4544/3*H(R(0),x)*[1+x]^-1*z3 + 80*H(R(0),x)*[1+x]^-1*z2 + 4448/15*H(R(0),
         x)*[1+x]^-1*z2^2 + 6406/3*H(R(0),x)*x - 1952/3*H(R(0),x)*z3 + 672*H(R(0),x)*z3*x + 2920/3*
         H(R(0),x)*z2 + 2072*H(R(0),x)*z2*x - 2848/15*H(R(0),x)*z2^2 + 576/5*H(R(0),x)*z2^2*x + 436/
         3*H(R(0,0),x) + 8/3*H(R(0,0),x)*[1-x]^-1 + 704/3*H(R(0,0),x)*[1-x]^-1*z3 + 64*H(R(0,0),x)*
         [1-x]^-1*z2 - 784/3*H(R(0,0),x)*[1+x]^-1 + 448*H(R(0,0),x)*[1+x]^-1*z3 + 5056/3*H(R(0,0),x
         )*[1+x]^-1*z2 - 4972/3*H(R(0,0),x)*x - 512*H(R(0,0),x)*z3 - 1568/3*H(R(0,0),x)*z2 + 3296/3
         *H(R(0,0),x)*z2*x - 168*H(R(0,0,0),x) - 136*H(R(0,0,0),x)*[1-x]^-1 + 512/3*H(R(0,0,0),x)*
         [1-x]^-1*z2 + 272*H(R(0,0,0),x)*[1+x]^-1 + 1792/3*H(R(0,0,0),x)*[1+x]^-1*z2 - 5240/3*H(R(0
         ,0,0),x)*x - 384*H(R(0,0,0),x)*z2 + 512/3*H(R(0,0,0),x)*z2*x - 32/3*H(R(0,0,0,0),x) + 928/
         3*H(R(0,0,0,0),x)*[1-x]^-1 - 352*H(R(0,0,0,0),x)*[1+x]^-1 - 3488/3*H(R(0,0,0,0),x)*x + 
         1120/3*H(R(0,0,0,0,0),x) + 256/3*H(R(0,0,0,0,0),x)*[1-x]^-1 - 512*H(R(0,0,0,0,0),x)*
         [1+x]^-1 - 1184/3*H(R(0,0,0,0,0),x)*x - 6560/3*H(R(1),x) - 896*H(R(1),x)*[1-x]^-1*z3 + 
         1728/5*H(R(1),x)*[1-x]^-1*z2^2 + 6560/3*H(R(1),x)*x + 704*H(R(1),x)*z3 + 192*H(R(1),x)*z3*
         x - 1504/3*H(R(1),x)*z2 + 1504/3*H(R(1),x)*z2*x - 864/5*H(R(1),x)*z2^2 - 864/5*H(R(1),x)*
         z2^2*x - 128/3*H(R(1,-3,0),x) + 256/3*H(R(1,-3,0),x)*[1-x]^-1 - 128/3*H(R(1,-3,0),x)*x - 
         256/3*H(R(1,-2),x)*[1-x]^-1*z2 + 128/3*H(R(1,-2),x)*z2 + 128/3*H(R(1,-2),x)*z2*x + 256/3*
         H(R(1,-2,-1,0),x) - 512/3*H(R(1,-2,-1,0),x)*[1-x]^-1 + 256/3*H(R(1,-2,-1,0),x)*x + 512/3*
         H(R(1,-2,0),x) - 1792/3*H(R(1,-2,0),x)*[1-x]^-1 + 1280/3*H(R(1,-2,0),x)*x + 128*H(R(1,-2,0
         ,0),x) - 256*H(R(1,-2,0,0),x)*[1-x]^-1 + 128*H(R(1,-2,0,0),x)*x + 520*H(R(1,0),x) - 880/3*
         H(R(1,0),x)*[1-x]^-1 + 768*H(R(1,0),x)*[1-x]^-1*z3 + 128*H(R(1,0),x)*[1-x]^-1*z2 - 680/3*
         H(R(1,0),x)*x - 384*H(R(1,0),x)*z3 - 384*H(R(1,0),x)*z3*x + 448/3*H(R(1,0),x)*z2 - 832/3*
         H(R(1,0),x)*z2*x + 64*H(R(1,0,0),x) + 320*H(R(1,0,0),x)*[1-x]^-1 + 1408/3*H(R(1,0,0),x)*
         [1-x]^-1*z2 - 384*H(R(1,0,0),x)*x - 704/3*H(R(1,0,0),x)*z2 - 704/3*H(R(1,0,0),x)*z2*x - 
         1888/3*H(R(1,0,0,0),x) + 2624/3*H(R(1,0,0,0),x)*[1-x]^-1 - 736/3*H(R(1,0,0,0),x)*x + 64*H(
         R(1,0,0,0,0),x) - 128*H(R(1,0,0,0,0),x)*[1-x]^-1 + 64*H(R(1,0,0,0,0),x)*x + 4160/3*H(R(1,1
         ),x) + 1024*H(R(1,1),x)*[1-x]^-1*z3 - 4160/3*H(R(1,1),x)*x - 512*H(R(1,1),x)*z3 - 512*H(R(
         1,1),x)*z3*x + 256*H(R(1,1),x)*z2 - 256*H(R(1,1),x)*z2*x - 1024/3*H(R(1,1,-2,0),x) + 2048/
         3*H(R(1,1,-2,0),x)*[1-x]^-1 - 1024/3*H(R(1,1,-2,0),x)*x + 512/3*H(R(1,1,0),x) + 1024/3*H(
         R(1,1,0),x)*[1-x]^-1*z2 - 512/3*H(R(1,1,0),x)*x - 512/3*H(R(1,1,0),x)*z2 - 512/3*H(R(1,1,0
         ),x)*z2*x - 128*H(R(1,1,0,0),x) + 128*H(R(1,1,0,0),x)*x + 1280/3*H(R(1,1,0,0,0),x) - 2560/
         3*H(R(1,1,0,0,0),x)*[1-x]^-1 + 1280/3*H(R(1,1,0,0,0),x)*x + 512/3*H(R(1,2),x) - 512/3*H(R(
         1,2),x)*x + 128*H(R(1,2,0),x) - 1280/3*H(R(1,2,0),x)*[1-x]^-1 + 896/3*H(R(1,2,0),x)*x + 
         512/3*H(R(1,2,0,0),x) - 1024/3*H(R(1,2,0,0),x)*[1-x]^-1 + 512/3*H(R(1,2,0,0),x)*x + 128*H(
         R(1,3),x) - 2560/3*H(R(1,3),x)*[1-x]^-1 + 2176/3*H(R(1,3),x)*x + 512/3*H(R(1,3,0),x) - 
         1024/3*H(R(1,3,0),x)*[1-x]^-1 + 512/3*H(R(1,3,0),x)*x - 256/3*H(R(1,3,1),x) + 512/3*H(R(1,
         3,1),x)*[1-x]^-1 - 256/3*H(R(1,3,1),x)*x + 1024/3*H(R(1,4),x) - 2048/3*H(R(1,4),x)*
         [1-x]^-1 + 1024/3*H(R(1,4),x)*x - 1320*H(R(2),x) - 880/3*H(R(2),x)*[1-x]^-1 + 768*H(R(2),x
         )*[1-x]^-1*z3 - 64*H(R(2),x)*[1+x]^-1 + 512*H(R(2),x)*[1+x]^-1*z3 - 640*H(R(2),x)*[1+x]^-1
         *z2 - 6392/3*H(R(2),x)*x - 576*H(R(2),x)*z3 - 64*H(R(2),x)*z3*x + 448/3*H(R(2),x)*z2 - 
         1856/3*H(R(2),x)*z2*x + 256/3*H(R(2,-2,0),x) + 512/3*H(R(2,-2,0),x)*[1-x]^-1 - 256*H(R(2,
         -2,0),x)*[1+x]^-1 - 512/3*H(R(2,-2,0),x)*x + 104*H(R(2,0),x) + 160*H(R(2,0),x)*[1-x]^-1 + 
         1024/3*H(R(2,0),x)*[1-x]^-1*z2 + 256*H(R(2,0),x)*[1+x]^-1*z2 - 24*H(R(2,0),x)*x - 832/3*H(
         R(2,0),x)*z2 - 64/3*H(R(2,0),x)*z2*x + 128/3*H(R(2,0,0),x) + 320/3*H(R(2,0,0),x)*[1-x]^-1
          + 1280/3*H(R(2,0,0),x)*x + 1504/3*H(R(2,0,0,0),x) - 1792/3*H(R(2,0,0,0),x)*[1-x]^-1 - 128
         *H(R(2,0,0,0),x)*[1+x]^-1 + 1120/3*H(R(2,0,0,0),x)*x + 2768/3*H(R(2,1),x) + 512*H(R(2,1),x
         )*[1+x]^-1*z2 + 1744/3*H(R(2,1),x)*x - 256*H(R(2,1),x)*z2 + 256*H(R(2,1),x)*z2*x + 640/3*
         H(R(2,1,0),x) - 1280/3*H(R(2,1,0),x)*[1-x]^-1 + 384*H(R(2,1,0),x)*x + 896/3*H(R(2,1,0,0),x
         ) - 1024/3*H(R(2,1,0,0),x)*[1-x]^-1 - 256*H(R(2,1,0,0),x)*[1+x]^-1 + 128/3*H(R(2,1,0,0),x)
         *x + 640/3*H(R(2,2),x) - 1280/3*H(R(2,2),x)*[1-x]^-1 + 384*H(R(2,2),x)*x + 128*H(R(2,2,0),
         x) - 256*H(R(2,2,0),x)*[1-x]^-1 + 128*H(R(2,2,0),x)*x + 1024/3*H(R(2,3),x) - 1280/3*H(R(2,
         3),x)*[1-x]^-1 - 256*H(R(2,3),x)*[1+x]^-1 + 256/3*H(R(2,3),x)*x - 2920/3*H(R(3),x) - 64*H(
         R(3),x)*[1-x]^-1 + 256/3*H(R(3),x)*[1-x]^-1*z2 - 160*H(R(3),x)*[1+x]^-1 - 640/3*H(R(3),x)*
         [1+x]^-1*z2 - 3976/3*H(R(3),x)*x + 128/3*H(R(3),x)*z2 - 128*H(R(3),x)*z2*x + 352*H(R(3,0),
         x) - 704/3*H(R(3,0),x)*[1-x]^-1 - 640/3*H(R(3,0),x)*[1+x]^-1 + 1952/3*H(R(3,0),x)*x + 1088/
         3*H(R(3,0,0),x) - 384*H(R(3,0,0),x)*[1-x]^-1 + 320*H(R(3,0,0),x)*x + 1216/3*H(R(3,1),x) - 
         896/3*H(R(3,1),x)*[1-x]^-1 + 256*H(R(3,1),x)*[1+x]^-1 + 3776/3*H(R(3,1),x)*x + 128/3*H(R(3
         ,1,0),x) - 256*H(R(3,1,0),x)*[1-x]^-1 + 512/3*H(R(3,1,0),x)*[1+x]^-1 + 640/3*H(R(3,1,0),x)
         *x + 128/3*H(R(3,2),x) - 256*H(R(3,2),x)*[1-x]^-1 + 512/3*H(R(3,2),x)*[1+x]^-1 + 640/3*H(
         R(3,2),x)*x + 1568/3*H(R(4),x) - 448/3*H(R(4),x)*[1-x]^-1 - 1600*H(R(4),x)*[1+x]^-1 - 1888/
         3*H(R(4),x)*x + 96*H(R(4,0),x) - 896/3*H(R(4,0),x)*[1-x]^-1 + 256*H(R(4,0),x)*[1+x]^-1 + 
         1184/3*H(R(4,0),x)*x - 384*H(R(4,1),x) - 512/3*H(R(4,1),x)*[1-x]^-1 + 1024*H(R(4,1),x)*
         [1+x]^-1 + 640*H(R(4,1),x)*x + 384*H(R(5),x) - 896/3*H(R(5),x)*[1-x]^-1 - 1408/3*H(R(5),x)
         *[1+x]^-1 + 128/3*H(R(5),x)*x )

       + ca*cf*nf^2 * ( 13321/162 + 923/81*[1-x]^-1 + 320/3*[1-x]^-1*z3 - 608/81*[1-x]^-1*z2 - 256/
         15*[1-x]^-1*z2^2 - 320/9*[1+x]^-1*z3 + 608/81*[1+x]^-1*z2 + 32/45*[1+x]^-1*z2^2 - 15167/
         162*x - 128/9*z3 - 320/3*z3*x - 104/3*z2 + 8/81*z2*x + 368/45*z2^2 + 80/9*z2^2*x - 64/9*H(
         R(-3,0),x)*[1-x]^-1 + 64/9*H(R(-3,0),x)*[1+x]^-1 + 64/9*H(R(-3,0),x)*x + 128/9*H(R(-2),x)*
         [1+x]^-1*z2 - 64/9*H(R(-2),x)*z2 + 64/9*H(R(-2),x)*z2*x - 224/27*H(R(-2,0),x) + 640/27*H(
         R(-2,0),x)*[1+x]^-1 + 608/27*H(R(-2,0),x)*x - 32/9*H(R(-2,0,0),x) + 64/9*H(R(-2,0,0),x)*
         [1+x]^-1 + 32/9*H(R(-2,0,0),x)*x + 64/9*H(R(-2,2),x) - 128/9*H(R(-2,2),x)*[1+x]^-1 - 64/9*
         H(R(-2,2),x)*x - 128/9*H(R(-1),x)*[1+x]^-1*z3 + 1280/27*H(R(-1),x)*[1+x]^-1*z2 + 64/9*H(R(
         -1),x)*z3 - 64/9*H(R(-1),x)*z3*x - 256/27*H(R(-1),x)*z2 + 1024/27*H(R(-1),x)*z2*x + 1024/
         81*H(R(-1,0),x) + 1216/81*H(R(-1,0),x)*[1+x]^-1 + 64/9*H(R(-1,0),x)*[1+x]^-1*z2 + 2240/81*
         H(R(-1,0),x)*x - 32/9*H(R(-1,0),x)*z2 + 32/9*H(R(-1,0),x)*z2*x - 128/27*H(R(-1,0,0),x) + 
         640/27*H(R(-1,0,0),x)*[1+x]^-1 + 512/27*H(R(-1,0,0),x)*x - 32/9*H(R(-1,0,0,0),x) + 64/9*H(
         R(-1,0,0,0),x)*[1+x]^-1 + 32/9*H(R(-1,0,0,0),x)*x + 256/27*H(R(-1,2),x) - 1280/27*H(R(-1,2
         ),x)*[1+x]^-1 - 1024/27*H(R(-1,2),x)*x - 128/9*H(R(-1,2,1),x) + 256/9*H(R(-1,2,1),x)*
         [1+x]^-1 + 128/9*H(R(-1,2,1),x)*x + 64/9*H(R(-1,3),x) - 128/9*H(R(-1,3),x)*[1+x]^-1 - 64/9
         *H(R(-1,3),x)*x + 4391/81*H(R(0),x) + 3170/81*H(R(0),x)*[1-x]^-1 + 224/9*H(R(0),x)*
         [1-x]^-1*z3 - 640/27*H(R(0),x)*[1-x]^-1*z2 - 32/9*H(R(0),x)*[1+x]^-1*z3 - 320/27*H(R(0),x)
         *[1+x]^-1*z2 - 11593/81*H(R(0),x)*x - 32/3*H(R(0),x)*z3 - 128/9*H(R(0),x)*z3*x + 16/9*H(R(
         0),x)*z2 + 112/27*H(R(0),x)*z2*x - 160/27*H(R(0,0),x) + 4952/81*H(R(0,0),x)*[1-x]^-1 - 128/
         9*H(R(0,0),x)*[1-x]^-1*z2 - 608/81*H(R(0,0),x)*[1+x]^-1 - 64/9*H(R(0,0),x)*[1+x]^-1*z2 - 
         5312/81*H(R(0,0),x)*x + 32/3*H(R(0,0),x)*z2 + 32/9*H(R(0,0),x)*z2*x - 88/9*H(R(0,0,0),x)
          + 1168/27*H(R(0,0,0),x)*[1-x]^-1 - 640/27*H(R(0,0,0),x)*[1+x]^-1 - 904/27*H(R(0,0,0),x)*x
          + 32/3*H(R(0,0,0,0),x)*[1-x]^-1 - 32/3*H(R(0,0,0,0),x)*[1+x]^-1 - 32/3*H(R(0,0,0,0),x)*x
          + 448/9*H(R(1),x) - 128/9*H(R(1),x)*[1-x]^-1*z3 - 448/9*H(R(1),x)*x + 64/9*H(R(1),x)*z3
          + 64/9*H(R(1),x)*z3*x + 64/9*H(R(1,-2,0),x) - 128/9*H(R(1,-2,0),x)*[1-x]^-1 + 64/9*H(R(1,
         -2,0),x)*x + 32/9*H(R(1,0),x) - 32/9*H(R(1,0),x)*x + 64/9*H(R(1,0,0),x) - 320/9*H(R(1,0,0)
         ,x)*[1-x]^-1 + 256/9*H(R(1,0,0),x)*x + 128/9*H(R(1,0,0,0),x) - 256/9*H(R(1,0,0,0),x)*
         [1-x]^-1 + 128/9*H(R(1,0,0,0),x)*x - 128/9*H(R(1,1),x) + 128/9*H(R(1,1),x)*x + 32/9*H(R(1,
         3),x) - 64/9*H(R(1,3),x)*[1-x]^-1 + 32/9*H(R(1,3),x)*x + 104/3*H(R(2),x) + 248/9*H(R(2),x)
         *x + 16/9*H(R(2,0),x) + 16/9*H(R(2,0),x)*x + 16/3*H(R(2,0,0),x) - 32/3*H(R(2,0,0),x)*
         [1-x]^-1 + 16/3*H(R(2,0,0),x)*x - 64/9*H(R(2,1),x) - 64/9*H(R(2,1),x)*x - 16/9*H(R(3),x)
          + 320/27*H(R(3),x)*[1-x]^-1 + 640/27*H(R(3),x)*[1+x]^-1 + 496/27*H(R(3),x)*x - 16/9*H(R(3
         ,0),x) + 32/9*H(R(3,0),x)*[1-x]^-1 - 16/9*H(R(3,0),x)*x + 64/9*H(R(3,1),x) - 128/9*H(R(3,1
         ),x)*[1+x]^-1 - 64/9*H(R(3,1),x)*x - 32/3*H(R(4),x) + 64/9*H(R(4),x)*[1-x]^-1 + 128/9*H(R(
         4),x)*[1+x]^-1 + 32/9*H(R(4),x)*x )

       + ca*cf^2*nf * (  - 87167/81 - 34066/81*[1-x]^-1 - 1568/3*[1-x]^-1*z5 + 19696/27*[1-x]^-1*z3
          + 440/3*[1-x]^-1*z2 + 128*[1-x]^-1*z2*z3 + 6752/45*[1-x]^-1*z2^2 + 1184/3*[1+x]^-1*z5 - 
         10328/9*[1+x]^-1*z3 + 21848/81*[1+x]^-1*z2 - 1600/3*[1+x]^-1*z2*z3 + 512/45*[1+x]^-1*z2^2
          + 40411/27*x + 472/3*z5 + 456*z5*x - 9800/27*z3 - 101000/27*z3*x - 102616/81*z2 - 195392/
         81*z2*x + 192*z2*z3 - 1184/3*z2*z3*x - 832/9*z2^2 - 1328/5*z2^2*x + 704/3*H(R(-4,0),x) - 
         128/3*H(R(-4,0),x)*[1-x]^-1 - 256*H(R(-4,0),x)*[1+x]^-1 - 512/3*H(R(-4,0),x)*x - 64/3*H(R(
         -3),x)*[1-x]^-1*z2 + 2560/3*H(R(-3),x)*[1+x]^-1*z2 - 1088/3*H(R(-3),x)*z2 + 1216/3*H(R(-3)
         ,x)*z2*x - 256*H(R(-3,-1,0),x) + 896/3*H(R(-3,-1,0),x)*[1-x]^-1 + 512/3*H(R(-3,-1,0),x)*
         [1+x]^-1 + 608/3*H(R(-3,0),x) - 1600/9*H(R(-3,0),x)*[1-x]^-1 - 2240/9*H(R(-3,0),x)*
         [1+x]^-1 - 2336/9*H(R(-3,0),x)*x + 544*H(R(-3,0,0),x) - 64/3*H(R(-3,0,0),x)*[1-x]^-1 - 
         2560/3*H(R(-3,0,0),x)*[1+x]^-1 - 1504/3*H(R(-3,0,0),x)*x + 704/3*H(R(-3,2),x) + 512/3*H(R(
         -3,2),x)*[1-x]^-1 - 768*H(R(-3,2),x)*[1+x]^-1 - 1216/3*H(R(-3,2),x)*x - 1408/3*H(R(-2),x)*
         [1-x]^-1*z3 + 256*H(R(-2),x)*[1-x]^-1*z2 - 512*H(R(-2),x)*[1+x]^-1*z3 + 34688/9*H(R(-2),x)
         *[1+x]^-1*z2 + 1568/3*H(R(-2),x)*z3 - 160/3*H(R(-2),x)*z3*x - 12544/9*H(R(-2),x)*z2 + 
         25792/9*H(R(-2),x)*z2*x + 128/3*H(R(-2,-2,0),x) - 896/3*H(R(-2,-2,0),x)*[1-x]^-1 + 512/3*
         H(R(-2,-2,0),x)*[1+x]^-1 + 256*H(R(-2,-2,0),x)*x + 1280/3*H(R(-2,-1),x)*[1-x]^-1*z2 - 1024
         *H(R(-2,-1),x)*[1+x]^-1*z2 + 256*H(R(-2,-1),x)*z2 - 2048/3*H(R(-2,-1),x)*z2*x - 1792/3*H(
         R(-2,-1,-1,0),x) + 3584/3*H(R(-2,-1,-1,0),x)*[1-x]^-1 - 1792/3*H(R(-2,-1,-1,0),x)*x - 1856/
         3*H(R(-2,-1,0),x) + 4096/3*H(R(-2,-1,0),x)*[1-x]^-1 + 1280/3*H(R(-2,-1,0),x)*[1+x]^-1 - 
         2624/3*H(R(-2,-1,0),x)*x - 1472/3*H(R(-2,-1,0,0),x) + 256/3*H(R(-2,-1,0,0),x)*[1-x]^-1 + 
         2560/3*H(R(-2,-1,0,0),x)*[1+x]^-1 + 1216/3*H(R(-2,-1,0,0),x)*x - 1664/3*H(R(-2,-1,2),x) + 
         512/3*H(R(-2,-1,2),x)*[1-x]^-1 + 1024*H(R(-2,-1,2),x)*[1+x]^-1 + 384*H(R(-2,-1,2),x)*x - 
         17792/27*H(R(-2,0),x) - 224*H(R(-2,0),x)*[1-x]^-1 - 128/3*H(R(-2,0),x)*[1-x]^-1*z2 + 20656/
         27*H(R(-2,0),x)*[1+x]^-1 + 1024/3*H(R(-2,0),x)*[1+x]^-1*z2 - 2560/27*H(R(-2,0),x)*x - 320/
         3*H(R(-2,0),x)*z2 + 448/3*H(R(-2,0),x)*z2*x + 6928/9*H(R(-2,0,0),x) - 1792/3*H(R(-2,0,0),x
         )*[1-x]^-1 - 18176/9*H(R(-2,0,0),x)*[1+x]^-1 - 14800/9*H(R(-2,0,0),x)*x + 2656/3*H(R(-2,0,
         0,0),x) - 832/3*H(R(-2,0,0,0),x)*[1-x]^-1 - 1344*H(R(-2,0,0,0),x)*[1+x]^-1 - 608*H(R(-2,0,
         0,0),x)*x + 9760/9*H(R(-2,2),x) + 1280/3*H(R(-2,2),x)*[1-x]^-1 - 32768/9*H(R(-2,2),x)*
         [1+x]^-1 - 29728/9*H(R(-2,2),x)*x - 1216/3*H(R(-2,2,0),x) + 256/3*H(R(-2,2,0),x)*[1-x]^-1
          + 2048/3*H(R(-2,2,0),x)*[1+x]^-1 + 320*H(R(-2,2,0),x)*x - 1280*H(R(-2,2,1),x) + 2560*H(R(
         -2,2,1),x)*[1+x]^-1 + 1280*H(R(-2,2,1),x)*x + 320/3*H(R(-2,3),x) + 256/3*H(R(-2,3),x)*
         [1-x]^-1 - 1280/3*H(R(-2,3),x)*[1+x]^-1 - 192*H(R(-2,3),x)*x + 36352/9*H(R(-1),x)*[1+x]^-1
         *z3 + 41312/27*H(R(-1),x)*[1+x]^-1*z2 + 1088*H(R(-1),x)*[1+x]^-1*z2^2 - 17600/9*H(R(-1),x)
         *z3 + 18752/9*H(R(-1),x)*z3*x + 51296/27*H(R(-1),x)*z2 + 92608/27*H(R(-1),x)*z2*x - 544*H(
         R(-1),x)*z2^2 + 544*H(R(-1),x)*z2^2*x - 640/3*H(R(-1,-3,0),x) + 1280/3*H(R(-1,-3,0),x)*
         [1+x]^-1 + 640/3*H(R(-1,-3,0),x)*x - 1024*H(R(-1,-2),x)*[1+x]^-1*z2 + 512*H(R(-1,-2),x)*z2
          - 512*H(R(-1,-2),x)*z2*x - 832/3*H(R(-1,-2,0),x) + 1280/3*H(R(-1,-2,0),x)*[1+x]^-1 + 448/
         3*H(R(-1,-2,0),x)*x - 1280/3*H(R(-1,-2,0,0),x) + 2560/3*H(R(-1,-2,0,0),x)*[1+x]^-1 + 1280/
         3*H(R(-1,-2,0,0),x)*x - 512*H(R(-1,-2,2),x) + 1024*H(R(-1,-2,2),x)*[1+x]^-1 + 512*H(R(-1,
         -2,2),x)*x + 7168/3*H(R(-1,-1),x)*[1+x]^-1*z3 - 17920/3*H(R(-1,-1),x)*[1+x]^-1*z2 - 3584/3
         *H(R(-1,-1),x)*z3 + 3584/3*H(R(-1,-1),x)*z3*x + 6016/3*H(R(-1,-1),x)*z2 - 3968*H(R(-1,-1),
         x)*z2*x + 1792/3*H(R(-1,-1,-1,0),x) + 1792/3*H(R(-1,-1,-1,0),x)*x + 2720/3*H(R(-1,-1,0),x)
          + 1024*H(R(-1,-1,0),x)*[1+x]^-1*z2 + 2720/3*H(R(-1,-1,0),x)*x - 512*H(R(-1,-1,0),x)*z2 + 
         512*H(R(-1,-1,0),x)*z2*x - 3328/3*H(R(-1,-1,0,0),x) + 3840*H(R(-1,-1,0,0),x)*[1+x]^-1 + 
         8192/3*H(R(-1,-1,0,0),x)*x - 2560/3*H(R(-1,-1,0,0,0),x) + 5120/3*H(R(-1,-1,0,0,0),x)*
         [1+x]^-1 + 2560/3*H(R(-1,-1,0,0,0),x)*x - 5120/3*H(R(-1,-1,2),x) + 17920/3*H(R(-1,-1,2),x)
         *[1+x]^-1 + 12800/3*H(R(-1,-1,2),x)*x + 2048/3*H(R(-1,-1,2,0),x) - 4096/3*H(R(-1,-1,2,0),x
         )*[1+x]^-1 - 2048/3*H(R(-1,-1,2,0),x)*x + 7168/3*H(R(-1,-1,2,1),x) - 14336/3*H(R(-1,-1,2,1
         ),x)*[1+x]^-1 - 7168/3*H(R(-1,-1,2,1),x)*x + 512/3*H(R(-1,-1,3),x) - 1024/3*H(R(-1,-1,3),x
         )*[1+x]^-1 - 512/3*H(R(-1,-1,3),x)*x + 952/81*H(R(-1,0),x) + 59248/81*H(R(-1,0),x)*
         [1+x]^-1 + 1216/3*H(R(-1,0),x)*[1+x]^-1*z3 + 42304/9*H(R(-1,0),x)*[1+x]^-1*z2 + 60200/81*
         H(R(-1,0),x)*x - 608/3*H(R(-1,0),x)*z3 + 608/3*H(R(-1,0),x)*z3*x - 15584/9*H(R(-1,0),x)*z2
          + 26720/9*H(R(-1,0),x)*z2*x - 54344/27*H(R(-1,0,0),x) + 20656/27*H(R(-1,0,0),x)*[1+x]^-1
          + 1984/3*H(R(-1,0,0),x)*[1+x]^-1*z2 - 33688/27*H(R(-1,0,0),x)*x - 992/3*H(R(-1,0,0),x)*z2
          + 992/3*H(R(-1,0,0),x)*z2*x - 1184/9*H(R(-1,0,0,0),x) - 14336/9*H(R(-1,0,0,0),x)*[1+x]^-1
          - 15520/9*H(R(-1,0,0,0),x)*x + 1696/3*H(R(-1,0,0,0,0),x) - 3392/3*H(R(-1,0,0,0,0),x)*
         [1+x]^-1 - 1696/3*H(R(-1,0,0,0,0),x)*x - 39056/27*H(R(-1,2),x) - 41312/27*H(R(-1,2),x)*
         [1+x]^-1 - 1408/3*H(R(-1,2),x)*[1+x]^-1*z2 - 80368/27*H(R(-1,2),x)*x + 704/3*H(R(-1,2),x)*
         z2 - 704/3*H(R(-1,2),x)*z2*x + 448*H(R(-1,2,0),x) - 640/3*H(R(-1,2,0),x)*[1+x]^-1 + 704/3*
         H(R(-1,2,0),x)*x - 192*H(R(-1,2,0,0),x) + 384*H(R(-1,2,0,0),x)*[1+x]^-1 + 192*H(R(-1,2,0,0
         ),x)*x + 6784/9*H(R(-1,2,1),x) + 7936/9*H(R(-1,2,1),x)*[1+x]^-1 + 14720/9*H(R(-1,2,1),x)*x
          - 256/3*H(R(-1,2,1,0),x) + 512/3*H(R(-1,2,1,0),x)*[1+x]^-1 + 256/3*H(R(-1,2,1,0),x)*x - 
         256/3*H(R(-1,2,2),x) + 512/3*H(R(-1,2,2),x)*[1+x]^-1 + 256/3*H(R(-1,2,2),x)*x + 12352/9*H(
         R(-1,3),x) - 34688/9*H(R(-1,3),x)*[1+x]^-1 - 22336/9*H(R(-1,3),x)*x - 384*H(R(-1,3,0),x)
          + 768*H(R(-1,3,0),x)*[1+x]^-1 + 384*H(R(-1,3,0),x)*x - 4096/3*H(R(-1,3,1),x) + 8192/3*H(
         R(-1,3,1),x)*[1+x]^-1 + 4096/3*H(R(-1,3,1),x)*x + 896/3*H(R(-1,4),x) - 1792/3*H(R(-1,4),x)
         *[1+x]^-1 - 896/3*H(R(-1,4),x)*x - 64282/81*H(R(0),x) - 5512/27*H(R(0),x)*[1-x]^-1 + 9392/
         9*H(R(0),x)*[1-x]^-1*z3 - 472/27*H(R(0),x)*[1-x]^-1*z2 - 1072/5*H(R(0),x)*[1-x]^-1*z2^2 - 
         120*H(R(0),x)*[1+x]^-1 - 16064/9*H(R(0),x)*[1+x]^-1*z3 - 7304/27*H(R(0),x)*[1+x]^-1*z2 - 
         4112/15*H(R(0),x)*[1+x]^-1*z2^2 - 16018/9*H(R(0),x)*x + 896/3*H(R(0),x)*z3 - 13664/9*H(R(0
         ),x)*z3*x - 6992/9*H(R(0),x)*z2 - 62432/27*H(R(0),x)*z2*x + 4432/15*H(R(0),x)*z2^2 + 448/
         15*H(R(0),x)*z2^2*x - 13304/27*H(R(0,0),x) + 832/9*H(R(0,0),x)*[1-x]^-1 + 96*H(R(0,0),x)*
         [1-x]^-1*z3 + 1808/9*H(R(0,0),x)*[1-x]^-1*z2 - 33512/81*H(R(0,0),x)*[1+x]^-1 - 608*H(R(0,0
         ),x)*[1+x]^-1*z3 - 14752/9*H(R(0,0),x)*[1+x]^-1*z2 + 103816/81*H(R(0,0),x)*x + 384*H(R(0,0
         ),x)*z3 - 704/3*H(R(0,0),x)*z3*x + 3088/9*H(R(0,0),x)*z2 - 1552*H(R(0,0),x)*z2*x + 1064/3*
         H(R(0,0,0),x) + 3064/27*H(R(0,0,0),x)*[1-x]^-1 + 256*H(R(0,0,0),x)*[1-x]^-1*z2 - 25192/27*
         H(R(0,0,0),x)*[1+x]^-1 - 512*H(R(0,0,0),x)*[1+x]^-1*z2 + 45680/27*H(R(0,0,0),x)*x - 32*H(
         R(0,0,0),x)*z2 - 1568/3*H(R(0,0,0),x)*z2*x + 352*H(R(0,0,0,0),x) - 528*H(R(0,0,0,0),x)*
         [1-x]^-1 + 176/3*H(R(0,0,0,0),x)*[1+x]^-1 + 3904/3*H(R(0,0,0,0),x)*x - 1280/3*H(R(0,0,0,0,
         0),x)*[1-x]^-1 + 1280/3*H(R(0,0,0,0,0),x)*[1+x]^-1 + 1792/3*H(R(0,0,0,0,0),x)*x + 54760/27
         *H(R(1),x) + 5888/3*H(R(1),x)*[1-x]^-1*z3 - 2848/5*H(R(1),x)*[1-x]^-1*z2^2 - 54760/27*H(R(
         1),x)*x - 3584/3*H(R(1),x)*z3 - 768*H(R(1),x)*z3*x + 1744/3*H(R(1),x)*z2 - 1744/3*H(R(1),x
         )*z2*x + 1424/5*H(R(1),x)*z2^2 + 1424/5*H(R(1),x)*z2^2*x + 448/3*H(R(1,-3,0),x) - 896/3*H(
         R(1,-3,0),x)*[1-x]^-1 + 448/3*H(R(1,-3,0),x)*x + 128*H(R(1,-2),x)*[1-x]^-1*z2 - 64*H(R(1,
         -2),x)*z2 - 64*H(R(1,-2),x)*z2*x - 896/3*H(R(1,-2,-1,0),x) + 1792/3*H(R(1,-2,-1,0),x)*
         [1-x]^-1 - 896/3*H(R(1,-2,-1,0),x)*x - 3968/9*H(R(1,-2,0),x) + 11392/9*H(R(1,-2,0),x)*
         [1-x]^-1 - 7424/9*H(R(1,-2,0),x)*x - 704/3*H(R(1,-2,0,0),x) + 1408/3*H(R(1,-2,0,0),x)*
         [1-x]^-1 - 704/3*H(R(1,-2,0,0),x)*x - 256/3*H(R(1,-2,2),x) + 512/3*H(R(1,-2,2),x)*[1-x]^-1
          - 256/3*H(R(1,-2,2),x)*x - 51848/81*H(R(1,0),x) - 41504/81*H(R(1,0),x)*[1-x]^-1 - 2944/3*
         H(R(1,0),x)*[1-x]^-1*z3 + 512/9*H(R(1,0),x)*[1-x]^-1*z2 + 93352/81*H(R(1,0),x)*x + 1472/3*
         H(R(1,0),x)*z3 + 1472/3*H(R(1,0),x)*z3*x - 2176/9*H(R(1,0),x)*z2 + 1664/9*H(R(1,0),x)*z2*x
          - 392/27*H(R(1,0,0),x) - 41744/27*H(R(1,0,0),x)*[1-x]^-1 - 320*H(R(1,0,0),x)*[1-x]^-1*z2
          + 42136/27*H(R(1,0,0),x)*x + 160*H(R(1,0,0),x)*z2 + 160*H(R(1,0,0),x)*z2*x + 8536/9*H(R(1
         ,0,0,0),x) - 18224/9*H(R(1,0,0,0),x)*[1-x]^-1 + 9688/9*H(R(1,0,0,0),x)*x + 800/3*H(R(1,0,0
         ,0,0),x) - 1600/3*H(R(1,0,0,0,0),x)*[1-x]^-1 + 800/3*H(R(1,0,0,0,0),x)*x - 14384/9*H(R(1,1
         ),x) - 5632/3*H(R(1,1),x)*[1-x]^-1*z3 + 14384/9*H(R(1,1),x)*x + 2816/3*H(R(1,1),x)*z3 + 
         2816/3*H(R(1,1),x)*z3*x - 896/3*H(R(1,1),x)*z2 + 896/3*H(R(1,1),x)*z2*x + 2048/3*H(R(1,1,
         -2,0),x) - 4096/3*H(R(1,1,-2,0),x)*[1-x]^-1 + 2048/3*H(R(1,1,-2,0),x)*x - 128*H(R(1,1,0),x
         ) - 512*H(R(1,1,0),x)*[1-x]^-1*z2 + 128*H(R(1,1,0),x)*x + 256*H(R(1,1,0),x)*z2 + 256*H(R(1
         ,1,0),x)*z2*x + 1216/3*H(R(1,1,0,0),x) - 2560/3*H(R(1,1,0,0),x)*[1-x]^-1 + 448*H(R(1,1,0,0
         ),x)*x - 704/3*H(R(1,1,0,0,0),x) + 1408/3*H(R(1,1,0,0,0),x)*[1-x]^-1 - 704/3*H(R(1,1,0,0,0
         ),x)*x + 256/3*H(R(1,1,3),x) - 512/3*H(R(1,1,3),x)*[1-x]^-1 + 256/3*H(R(1,1,3),x)*x - 128*
         H(R(1,2),x) + 128*H(R(1,2),x)*x + 64/3*H(R(1,2,0,0),x) - 128/3*H(R(1,2,0,0),x)*[1-x]^-1 + 
         64/3*H(R(1,2,0,0),x)*x - 352/3*H(R(1,3),x) + 2368/3*H(R(1,3),x)*[1-x]^-1 - 672*H(R(1,3),x)
         *x - 64*H(R(1,3,0),x) + 128*H(R(1,3,0),x)*[1-x]^-1 - 64*H(R(1,3,0),x)*x + 256/3*H(R(1,3,1)
         ,x) - 512/3*H(R(1,3,1),x)*[1-x]^-1 + 256/3*H(R(1,3,1),x)*x - 192*H(R(1,4),x) + 384*H(R(1,4
         ),x)*[1-x]^-1 - 192*H(R(1,4),x)*x + 102616/81*H(R(2),x) - 41504/81*H(R(2),x)*[1-x]^-1 - 
         896*H(R(2),x)*[1-x]^-1*z3 + 640/3*H(R(2),x)*[1-x]^-1*z2 + 96*H(R(2),x)*[1+x]^-1 - 512*H(R(
         2),x)*[1+x]^-1*z3 + 2048/3*H(R(2),x)*[1+x]^-1*z2 + 255592/81*H(R(2),x)*x + 2144/3*H(R(2),x
         )*z3 + 608/3*H(R(2),x)*z3*x - 736/3*H(R(2),x)*z2 + 1504/3*H(R(2),x)*z2*x - 128/3*H(R(2,-2,
         0),x) - 1024/3*H(R(2,-2,0),x)*[1-x]^-1 + 384*H(R(2,-2,0),x)*[1+x]^-1 + 1024/3*H(R(2,-2,0),
         x)*x - 2680/27*H(R(2,0),x) - 18496/27*H(R(2,0),x)*[1-x]^-1 - 640/3*H(R(2,0),x)*[1-x]^-1*z2
          - 256*H(R(2,0),x)*[1+x]^-1*z2 + 13832/27*H(R(2,0),x)*x + 704/3*H(R(2,0),x)*z2 - 64/3*H(R(
         2,0),x)*z2*x + 2336/9*H(R(2,0,0),x) - 9328/9*H(R(2,0,0),x)*[1-x]^-1 + 64*H(R(2,0,0),x)*
         [1+x]^-1 + 3680/9*H(R(2,0,0),x)*x - 560/3*H(R(2,0,0,0),x) + 64/3*H(R(2,0,0,0),x)*[1-x]^-1
          + 320/3*H(R(2,0,0,0),x)*[1+x]^-1 - 80*H(R(2,0,0,0),x)*x - 8800/9*H(R(2,1),x) - 1792/3*H(
         R(2,1),x)*[1+x]^-1*z2 - 6496/9*H(R(2,1),x)*x + 896/3*H(R(2,1),x)*z2 - 896/3*H(R(2,1),x)*z2
         *x - 64*H(R(2,1,0),x) - 64*H(R(2,1,0),x)*x - 448/3*H(R(2,1,0,0),x) - 128/3*H(R(2,1,0,0),x)
         *[1-x]^-1 + 896/3*H(R(2,1,0,0),x)*[1+x]^-1 + 448/3*H(R(2,1,0,0),x)*x - 64*H(R(2,2),x) - 64
         *H(R(2,2),x)*x - 704/3*H(R(2,3),x) + 128*H(R(2,3),x)*[1-x]^-1 + 896/3*H(R(2,3),x)*[1+x]^-1
          + 64*H(R(2,3),x)*x + 6992/9*H(R(3),x) - 12880/27*H(R(3),x)*[1-x]^-1 + 128*H(R(3),x)*
         [1-x]^-1*z2 + 20656/27*H(R(3),x)*[1+x]^-1 + 704/3*H(R(3),x)*[1+x]^-1*z2 + 59872/27*H(R(3),
         x)*x - 192*H(R(3),x)*z2 + 64/3*H(R(3),x)*z2*x - 232/3*H(R(3,0),x) - 880/3*H(R(3,0),x)*
         [1-x]^-1 + 320/3*H(R(3,0),x)*[1+x]^-1 - 488/3*H(R(3,0),x)*x - 32/3*H(R(3,0,0),x) - 128*H(
         R(3,0,0),x)*[1-x]^-1 - 128/3*H(R(3,0,0),x)*[1+x]^-1 - 32*H(R(3,0,0),x)*x - 1952/9*H(R(3,1)
         ,x) - 64*H(R(3,1),x)*[1-x]^-1 - 3968/9*H(R(3,1),x)*[1+x]^-1 - 10528/9*H(R(3,1),x)*x + 64*
         H(R(3,1,0),x) - 128/3*H(R(3,1,0),x)*[1-x]^-1 - 256/3*H(R(3,1,0),x)*[1+x]^-1 - 64/3*H(R(3,1
         ,0),x)*x + 64*H(R(3,2),x) - 128/3*H(R(3,2),x)*[1-x]^-1 - 256/3*H(R(3,2),x)*[1+x]^-1 - 64/3
         *H(R(3,2),x)*x - 3088/9*H(R(4),x) - 496/3*H(R(4),x)*[1-x]^-1 + 14432/9*H(R(4),x)*[1+x]^-1
          + 11632/9*H(R(4),x)*x + 688/3*H(R(4,0),x) - 192*H(R(4,0),x)*[1-x]^-1 - 640/3*H(R(4,0),x)*
         [1+x]^-1 - 16/3*H(R(4,0),x)*x + 1472/3*H(R(4,1),x) - 640/3*H(R(4,1),x)*[1-x]^-1 - 2560/3*
         H(R(4,1),x)*[1+x]^-1 - 1088/3*H(R(4,1),x)*x + 32*H(R(5),x) - 448/3*H(R(5),x)*[1-x]^-1 + 
         1216/3*H(R(5),x)*[1+x]^-1 + 352*H(R(5),x)*x )

       + ca^2*cf*nf * (  - 154291/162 - 24137/81*[1-x]^-1 + 1904/3*[1-x]^-1*z5 - 3052/3*[1-x]^-1*z3
          + 20320/81*[1-x]^-1*z2 + 160/3*[1-x]^-1*z2*z3 - 728/5*[1-x]^-1*z2^2 - 2528/9*[1+x]^-1*z5
          + 4624/9*[1+x]^-1*z3 - 17728/81*[1+x]^-1*z2 + 512/3*[1+x]^-1*z2*z3 + 760/9*[1+x]^-1*z2^2
          + 202565/162*x - 1592/9*z5 - 4360/9*z5*x + 2228/9*z3 + 5176/3*z3*x - 64/3*z3^2 - 64/3*
         z3^2*x + 5756/9*z2 + 2120/81*z2*x - 320/3*z2*z3 + 256/3*z2*z3*x + 328/9*z2^2 + 8908/45*
         z2^2*x - 1984/105*z2^3 - 1984/105*z2^3*x - 32*H(R(-4,0),x) + 128/3*H(R(-4,0),x)*[1+x]^-1
          + 32*H(R(-4,0),x)*x + 256/9*H(R(-3),x)*[1-x]^-1*z2 - 1888/9*H(R(-3),x)*[1+x]^-1*z2 + 272/
         3*H(R(-3),x)*z2 - 1072/9*H(R(-3),x)*z2*x + 736/9*H(R(-3,-1,0),x) - 128*H(R(-3,-1,0),x)*
         [1-x]^-1 + 64/9*H(R(-3,-1,0),x)*[1+x]^-1 + 416/9*H(R(-3,-1,0),x)*x + 32*H(R(-3,0),x) + 32/
         9*H(R(-3,0),x)*[1-x]^-1 - 32/9*H(R(-3,0),x)*[1+x]^-1 + 16*H(R(-3,0),x)*x - 688/9*H(R(-3,0,
         0),x) - 224/9*H(R(-3,0,0),x)*[1-x]^-1 + 1312/9*H(R(-3,0,0),x)*[1+x]^-1 + 304/3*H(R(-3,0,0)
         ,x)*x - 448/9*H(R(-3,2),x) - 832/9*H(R(-3,2),x)*[1-x]^-1 + 640/3*H(R(-3,2),x)*[1+x]^-1 + 
         1280/9*H(R(-3,2),x)*x + 320/3*H(R(-2),x)*[1-x]^-1*z3 + 64/3*H(R(-2),x)*[1-x]^-1*z2 + 256/3
         *H(R(-2),x)*[1+x]^-1*z3 - 9088/9*H(R(-2),x)*[1+x]^-1*z2 - 112*H(R(-2),x)*z3 + 16/3*H(R(-2)
         ,x)*z3*x + 3512/9*H(R(-2),x)*z2 - 7928/9*H(R(-2),x)*z2*x - 32*H(R(-2,-2,0),x) + 256/3*H(R(
         -2,-2,0),x)*[1-x]^-1 - 160/3*H(R(-2,-2,0),x)*x - 256/3*H(R(-2,-1),x)*[1-x]^-1*z2 + 1024/3*
         H(R(-2,-1),x)*[1+x]^-1*z2 - 320/3*H(R(-2,-1),x)*z2 + 192*H(R(-2,-1),x)*z2*x + 512/3*H(R(-2
         ,-1,-1,0),x) - 1024/3*H(R(-2,-1,-1,0),x)*[1-x]^-1 + 512/3*H(R(-2,-1,-1,0),x)*x + 1232/9*H(
         R(-2,-1,0),x) - 1088/3*H(R(-2,-1,0),x)*[1-x]^-1 + 2800/9*H(R(-2,-1,0),x)*x + 352/3*H(R(-2,
         -1,0,0),x) - 128/3*H(R(-2,-1,0,0),x)*[1-x]^-1 - 512/3*H(R(-2,-1,0,0),x)*[1+x]^-1 - 224/3*
         H(R(-2,-1,0,0),x)*x + 192*H(R(-2,-1,2),x) - 256/3*H(R(-2,-1,2),x)*[1-x]^-1 - 1024/3*H(R(-2
         ,-1,2),x)*[1+x]^-1 - 320/3*H(R(-2,-1,2),x)*x + 4984/27*H(R(-2,0),x) + 344/3*H(R(-2,0),x)*
         [1-x]^-1 + 64/3*H(R(-2,0),x)*[1-x]^-1*z2 - 9248/27*H(R(-2,0),x)*[1+x]^-1 - 320/3*H(R(-2,0)
         ,x)*[1+x]^-1*z2 - 4336/27*H(R(-2,0),x)*x + 112/3*H(R(-2,0),x)*z2 - 176/3*H(R(-2,0),x)*z2*x
          - 1360/9*H(R(-2,0,0),x) + 144*H(R(-2,0,0),x)*[1-x]^-1 + 3136/9*H(R(-2,0,0),x)*[1+x]^-1 + 
         2752/9*H(R(-2,0,0),x)*x - 560/3*H(R(-2,0,0,0),x) + 64*H(R(-2,0,0,0),x)*[1-x]^-1 + 832/3*H(
         R(-2,0,0,0),x)*[1+x]^-1 + 368/3*H(R(-2,0,0,0),x)*x - 2896/9*H(R(-2,2),x) - 608/3*H(R(-2,2)
         ,x)*[1-x]^-1 + 9088/9*H(R(-2,2),x)*[1+x]^-1 + 9328/9*H(R(-2,2),x)*x + 320/3*H(R(-2,2,0),x)
          - 128/3*H(R(-2,2,0),x)*[1-x]^-1 - 512/3*H(R(-2,2,0),x)*[1+x]^-1 - 64*H(R(-2,2,0),x)*x + 
         1024/3*H(R(-2,2,1),x) - 2048/3*H(R(-2,2,1),x)*[1+x]^-1 - 1024/3*H(R(-2,2,1),x)*x - 160/3*
         H(R(-2,3),x) - 128/3*H(R(-2,3),x)*[1-x]^-1 + 512/3*H(R(-2,3),x)*[1+x]^-1 + 96*H(R(-2,3),x)
         *x - 10112/9*H(R(-1),x)*[1+x]^-1*z3 - 18496/27*H(R(-1),x)*[1+x]^-1*z2 - 272*H(R(-1),x)*
         [1+x]^-1*z2^2 + 4768/9*H(R(-1),x)*z3 - 5344/9*H(R(-1),x)*z3*x - 9568/27*H(R(-1),x)*z2 - 
         28064/27*H(R(-1),x)*z2*x + 136*H(R(-1),x)*z2^2 - 136*H(R(-1),x)*z2^2*x + 416/9*H(R(-1,-3,0
         ),x) - 832/9*H(R(-1,-3,0),x)*[1+x]^-1 - 416/9*H(R(-1,-3,0),x)*x + 1024/3*H(R(-1,-2),x)*
         [1+x]^-1*z2 - 512/3*H(R(-1,-2),x)*z2 + 512/3*H(R(-1,-2),x)*z2*x + 128/3*H(R(-1,-2,0),x) + 
         128/3*H(R(-1,-2,0),x)*x + 256/3*H(R(-1,-2,0,0),x) - 512/3*H(R(-1,-2,0,0),x)*[1+x]^-1 - 256/
         3*H(R(-1,-2,0,0),x)*x + 512/3*H(R(-1,-2,2),x) - 1024/3*H(R(-1,-2,2),x)*[1+x]^-1 - 512/3*H(
         R(-1,-2,2),x)*x - 2048/3*H(R(-1,-1),x)*[1+x]^-1*z3 + 5120/3*H(R(-1,-1),x)*[1+x]^-1*z2 + 
         1024/3*H(R(-1,-1),x)*z3 - 1024/3*H(R(-1,-1),x)*z3*x - 1664/3*H(R(-1,-1),x)*z2 + 1152*H(R(
         -1,-1),x)*z2*x - 512/3*H(R(-1,-1,-1,0),x) - 512/3*H(R(-1,-1,-1,0),x)*x - 2464/9*H(R(-1,-1,
         0),x) - 256*H(R(-1,-1,0),x)*[1+x]^-1*z2 - 2464/9*H(R(-1,-1,0),x)*x + 128*H(R(-1,-1,0),x)*
         z2 - 128*H(R(-1,-1,0),x)*z2*x + 704/3*H(R(-1,-1,0,0),x) - 2560/3*H(R(-1,-1,0,0),x)*
         [1+x]^-1 - 1856/3*H(R(-1,-1,0,0),x)*x + 640/3*H(R(-1,-1,0,0,0),x) - 1280/3*H(R(-1,-1,0,0,0
         ),x)*[1+x]^-1 - 640/3*H(R(-1,-1,0,0,0),x)*x + 1408/3*H(R(-1,-1,2),x) - 5120/3*H(R(-1,-1,2)
         ,x)*[1+x]^-1 - 3712/3*H(R(-1,-1,2),x)*x - 512/3*H(R(-1,-1,2,0),x) + 1024/3*H(R(-1,-1,2,0),
         x)*[1+x]^-1 + 512/3*H(R(-1,-1,2,0),x)*x - 2048/3*H(R(-1,-1,2,1),x) + 4096/3*H(R(-1,-1,2,1)
         ,x)*[1+x]^-1 + 2048/3*H(R(-1,-1,2,1),x)*x - 3572/81*H(R(-1,0),x) - 40640/81*H(R(-1,0),x)*
         [1+x]^-1 - 1792/9*H(R(-1,0),x)*[1+x]^-1*z3 - 11264/9*H(R(-1,0),x)*[1+x]^-1*z2 - 44212/81*
         H(R(-1,0),x)*x + 896/9*H(R(-1,0),x)*z3 - 896/9*H(R(-1,0),x)*z3*x + 4240/9*H(R(-1,0),x)*z2
          - 7024/9*H(R(-1,0),x)*z2*x + 12232/27*H(R(-1,0,0),x) - 9248/27*H(R(-1,0,0),x)*[1+x]^-1 - 
         1760/9*H(R(-1,0,0),x)*[1+x]^-1*z2 + 2984/27*H(R(-1,0,0),x)*x + 880/9*H(R(-1,0,0),x)*z2 - 
         880/9*H(R(-1,0,0),x)*z2*x + 688/9*H(R(-1,0,0,0),x) + 2176/9*H(R(-1,0,0,0),x)*[1+x]^-1 + 
         2864/9*H(R(-1,0,0,0),x)*x - 976/9*H(R(-1,0,0,0,0),x) + 1952/9*H(R(-1,0,0,0,0),x)*[1+x]^-1
          + 976/9*H(R(-1,0,0,0,0),x)*x + 5872/27*H(R(-1,2),x) + 18496/27*H(R(-1,2),x)*[1+x]^-1 + 
         128*H(R(-1,2),x)*[1+x]^-1*z2 + 24368/27*H(R(-1,2),x)*x - 64*H(R(-1,2),x)*z2 + 64*H(R(-1,2)
         ,x)*z2*x - 320/3*H(R(-1,2,0),x) - 320/3*H(R(-1,2,0),x)*x + 64*H(R(-1,2,0,0),x) - 128*H(R(
         -1,2,0,0),x)*[1+x]^-1 - 64*H(R(-1,2,0,0),x)*x - 1664/9*H(R(-1,2,1),x) - 2816/9*H(R(-1,2,1)
         ,x)*[1+x]^-1 - 4480/9*H(R(-1,2,1),x)*x - 3200/9*H(R(-1,3),x) + 9088/9*H(R(-1,3),x)*
         [1+x]^-1 + 5888/9*H(R(-1,3),x)*x + 256/3*H(R(-1,3,0),x) - 512/3*H(R(-1,3,0),x)*[1+x]^-1 - 
         256/3*H(R(-1,3,0),x)*x + 1024/3*H(R(-1,3,1),x) - 2048/3*H(R(-1,3,1),x)*[1+x]^-1 - 1024/3*
         H(R(-1,3,1),x)*x - 320/3*H(R(-1,4),x) + 640/3*H(R(-1,4),x)*[1+x]^-1 + 320/3*H(R(-1,4),x)*x
          - 30787/81*H(R(0),x) - 38626/81*H(R(0),x)*[1-x]^-1 - 5032/9*H(R(0),x)*[1-x]^-1*z3 + 11036/
         27*H(R(0),x)*[1-x]^-1*z2 + 16/45*H(R(0),x)*[1-x]^-1*z2^2 + 548/9*H(R(0),x)*[1+x]^-1 + 4648/
         9*H(R(0),x)*[1+x]^-1*z3 + 3076/27*H(R(0),x)*[1+x]^-1*z2 + 592/9*H(R(0),x)*[1+x]^-1*z2^2 + 
         128921/81*H(R(0),x)*x + 32*H(R(0),x)*z3 + 616*H(R(0),x)*z3*x + 1400/9*H(R(0),x)*z2 + 8680/
         27*H(R(0),x)*z2*x - 656/15*H(R(0),x)*z2^2 + 704/45*H(R(0),x)*z2^2*x + 164/9*H(R(0,0),x) - 
         48112/81*H(R(0,0),x)*[1-x]^-1 - 192*H(R(0,0),x)*[1-x]^-1*z3 + 1744/9*H(R(0,0),x)*[1-x]^-1*
         z2 + 21616/81*H(R(0,0),x)*[1+x]^-1 + 192*H(R(0,0),x)*[1+x]^-1*z3 + 3584/9*H(R(0,0),x)*
         [1+x]^-1*z2 + 47380/81*H(R(0,0),x)*x + 544/3*H(R(0,0),x)*z3*x - 536/3*H(R(0,0),x)*z2 + 952/
         3*H(R(0,0),x)*z2*x + 484/9*H(R(0,0,0),x) - 13820/27*H(R(0,0,0),x)*[1-x]^-1 + 64/3*H(R(0,0,
         0),x)*[1-x]^-1*z2 + 10916/27*H(R(0,0,0),x)*[1+x]^-1 + 320/3*H(R(0,0,0),x)*[1+x]^-1*z2 + 
         3188/27*H(R(0,0,0),x)*x - 32*H(R(0,0,0),x)*z2 + 224/3*H(R(0,0,0),x)*z2*x - 176/3*H(R(0,0,0
         ,0),x)*[1-x]^-1 + 176/3*H(R(0,0,0,0),x)*[1+x]^-1 - 1040/9*H(R(0,0,0,0),x)*x + 256/3*H(R(0,
         0,0,0,0),x)*[1-x]^-1 - 256/3*H(R(0,0,0,0,0),x)*[1+x]^-1 - 320/3*H(R(0,0,0,0,0),x)*x - 7160/
         9*H(R(1),x) - 7232/9*H(R(1),x)*[1-x]^-1*z3 + 6368/45*H(R(1),x)*[1-x]^-1*z2^2 + 7160/9*H(R(
         1),x)*x + 4624/9*H(R(1),x)*z3 + 2608/9*H(R(1),x)*z3*x - 1232/9*H(R(1),x)*z2 + 1232/9*H(R(1
         ),x)*z2*x - 176/9*H(R(1),x)*z2^2 - 5488/45*H(R(1),x)*z2^2*x - 64*H(R(1,-3,0),x) + 128*H(R(
         1,-3,0),x)*[1-x]^-1 - 64*H(R(1,-3,0),x)*x - 256/9*H(R(1,-2),x)*[1-x]^-1*z2 + 128/9*H(R(1,
         -2),x)*z2 + 128/9*H(R(1,-2),x)*z2*x + 128*H(R(1,-2,-1,0),x) - 256*H(R(1,-2,-1,0),x)*
         [1-x]^-1 + 128*H(R(1,-2,-1,0),x)*x + 1696/9*H(R(1,-2,0),x) - 4352/9*H(R(1,-2,0),x)*
         [1-x]^-1 + 2656/9*H(R(1,-2,0),x)*x + 800/9*H(R(1,-2,0,0),x) - 1600/9*H(R(1,-2,0,0),x)*
         [1-x]^-1 + 800/9*H(R(1,-2,0,0),x)*x + 448/9*H(R(1,-2,2),x) - 896/9*H(R(1,-2,2),x)*[1-x]^-1
          + 448/9*H(R(1,-2,2),x)*x - 448/9*H(R(1,0),x) + 160*H(R(1,0),x)*[1-x]^-1*z3 + 320/3*H(R(1,
         0),x)*[1-x]^-1*z2 + 448/9*H(R(1,0),x)*x - 16*H(R(1,0),x)*z3 - 144*H(R(1,0),x)*z3*x - 48*H(
         R(1,0),x)*z2 - 176/3*H(R(1,0),x)*z2*x - 152/9*H(R(1,0,0),x) + 4624/9*H(R(1,0,0),x)*
         [1-x]^-1 + 416/3*H(R(1,0,0),x)*[1-x]^-1*z2 - 4472/9*H(R(1,0,0),x)*x - 400/3*H(R(1,0,0),x)*
         z2 - 16/3*H(R(1,0,0),x)*z2*x - 2224/9*H(R(1,0,0,0),x) + 5696/9*H(R(1,0,0,0),x)*[1-x]^-1 - 
         3472/9*H(R(1,0,0,0),x)*x - 976/9*H(R(1,0,0,0,0),x) + 1952/9*H(R(1,0,0,0,0),x)*[1-x]^-1 - 
         976/9*H(R(1,0,0,0,0),x)*x + 2272/9*H(R(1,1),x) + 1792/3*H(R(1,1),x)*[1-x]^-1*z3 - 2272/9*
         H(R(1,1),x)*x - 512/3*H(R(1,1),x)*z3 - 1280/3*H(R(1,1),x)*z3*x + 256/3*H(R(1,1),x)*z2 - 
         256/3*H(R(1,1),x)*z2*x - 256*H(R(1,1,-2,0),x) + 512*H(R(1,1,-2,0),x)*[1-x]^-1 - 256*H(R(1,
         1,-2,0),x)*x + 256/3*H(R(1,1,0),x)*[1-x]^-1*z2 - 512/3*H(R(1,1,0),x)*z2 + 256/3*H(R(1,1,0)
         ,x)*z2*x - 736/3*H(R(1,1,0,0),x) + 1280/3*H(R(1,1,0,0),x)*[1-x]^-1 - 544/3*H(R(1,1,0,0),x)
         *x - 128/3*H(R(1,1,0,0,0),x) + 256/3*H(R(1,1,0,0,0),x)*[1-x]^-1 - 128/3*H(R(1,1,0,0,0),x)*
         x - 128*H(R(1,1,1,0,0),x) + 128*H(R(1,1,1,0,0),x)*x + 128/3*H(R(1,1,3),x) + 512/3*H(R(1,1,
         3),x)*[1-x]^-1 - 640/3*H(R(1,1,3),x)*x - 320/3*H(R(1,2,0,0),x) + 256/3*H(R(1,2,0,0),x)*
         [1-x]^-1 + 64/3*H(R(1,2,0,0),x)*x + 1472/9*H(R(1,3),x) - 3136/9*H(R(1,3),x)*[1-x]^-1 + 
         1664/9*H(R(1,3),x)*x + 128/3*H(R(1,3,0),x) - 256/3*H(R(1,3,0),x)*[1-x]^-1 + 128/3*H(R(1,3,
         0),x)*x + 1120/9*H(R(1,4),x) - 1088/9*H(R(1,4),x)*[1-x]^-1 - 32/9*H(R(1,4),x)*x - 5756/9*
         H(R(2),x) + 320/3*H(R(2),x)*[1-x]^-1*z3 - 32*H(R(2),x)*[1+x]^-1 + 128*H(R(2),x)*[1+x]^-1*
         z3 - 544/3*H(R(2),x)*[1+x]^-1*z2 - 572*H(R(2),x)*x - 224/3*H(R(2),x)*z3 - 224/3*H(R(2),x)*
         z3*x + 616/9*H(R(2),x)*z2 - 1400/9*H(R(2),x)*z2*x + 256/15*H(R(2),x)*z2^2 + 256/15*H(R(2),
         x)*z2^2*x + 128*H(R(2,-2,0),x)*[1-x]^-1 - 128*H(R(2,-2,0),x)*[1+x]^-1 - 128*H(R(2,-2,0),x)
         *x - 224/9*H(R(2,0),x) + 64*H(R(2,0),x)*[1-x]^-1*z2 + 64*H(R(2,0),x)*[1+x]^-1*z2 - 224/9*
         H(R(2,0),x)*x + 64/3*H(R(2,0),x)*z3 + 64/3*H(R(2,0),x)*z3*x - 368/3*H(R(2,0),x)*z2 + 208/3
         *H(R(2,0),x)*z2*x - 296/3*H(R(2,0,0),x) + 992/3*H(R(2,0,0),x)*[1-x]^-1 - 32*H(R(2,0,0),x)*
         [1+x]^-1 - 424/3*H(R(2,0,0),x)*x - 64/3*H(R(2,0,0),x)*z2 - 64/3*H(R(2,0,0),x)*z2*x - 80/3*
         H(R(2,0,0,0),x) + 320/3*H(R(2,0,0,0),x)*[1-x]^-1 - 64/3*H(R(2,0,0,0),x)*[1+x]^-1 - 48*H(R(
         2,0,0,0),x)*x + 1424/9*H(R(2,1),x) + 512/3*H(R(2,1),x)*[1+x]^-1*z2 + 1424/9*H(R(2,1),x)*x
          + 128/3*H(R(2,1),x)*z3 + 128/3*H(R(2,1),x)*z3*x - 256/3*H(R(2,1),x)*z2 + 256/3*H(R(2,1),x
         )*z2*x - 128/3*H(R(2,1,0),x)*z2 - 128/3*H(R(2,1,0),x)*z2*x - 48*H(R(2,1,0,0),x) + 256/3*H(
         R(2,1,0,0),x)*[1-x]^-1 - 256/3*H(R(2,1,0,0),x)*[1+x]^-1 - 16/3*H(R(2,1,0,0),x)*x - 128/3*
         H(R(2,1,1,0,0),x) - 128/3*H(R(2,1,1,0,0),x)*x + 128/3*H(R(2,1,3),x) + 128/3*H(R(2,1,3),x)*
         x - 64/3*H(R(2,2,0,0),x) - 64/3*H(R(2,2,0,0),x)*x + 320/3*H(R(2,3),x) - 256/3*H(R(2,3),x)*
         [1+x]^-1 - 320/3*H(R(2,3),x)*x + 64/3*H(R(2,4),x) + 64/3*H(R(2,4),x)*x - 1400/9*H(R(3),x)
          - 4864/27*H(R(3),x)*[1-x]^-1 + 32/9*H(R(3),x)*[1-x]^-1*z2 - 9248/27*H(R(3),x)*[1+x]^-1 - 
         64*H(R(3),x)*[1+x]^-1*z2 - 13016/27*H(R(3),x)*x + 64/3*H(R(3),x)*z3 + 64/3*H(R(3),x)*z3*x
          + 368/9*H(R(3),x)*z2 - 208/9*H(R(3),x)*z2*x + 272/9*H(R(3,0),x) - 352/9*H(R(3,0),x)*
         [1-x]^-1 + 1040/9*H(R(3,0),x)*x - 64/3*H(R(3,0),x)*z2 - 64/3*H(R(3,0),x)*z2*x - 56/3*H(R(3
         ,0,0),x) + 128/3*H(R(3,0,0),x)*[1-x]^-1 + 64/3*H(R(3,0,0),x)*[1+x]^-1 + 8/3*H(R(3,0,0),x)*
         x + 64/9*H(R(3,1),x) + 1408/9*H(R(3,1),x)*[1+x]^-1 + 3008/9*H(R(3,1),x)*x - 64/3*H(R(3,1,0
         ,0),x) - 64/3*H(R(3,1,0,0),x)*x + 64/3*H(R(3,3),x) + 64/3*H(R(3,3),x)*x + 536/3*H(R(4),x)
          - 1712/9*H(R(4),x)*[1-x]^-1 - 3616/9*H(R(4),x)*[1+x]^-1 - 904/3*H(R(4),x)*x - 40/3*H(R(4,
         0),x) - 64/3*H(R(4,0),x)*[1-x]^-1 + 128/3*H(R(4,0),x)*[1+x]^-1 + 88/3*H(R(4,0),x)*x - 224/
         3*H(R(4,1),x) + 512/3*H(R(4,1),x)*[1+x]^-1 + 96*H(R(4,1),x)*x + 32*H(R(5),x) - 128/3*H(R(5
         ),x)*[1-x]^-1 - 256/3*H(R(5),x)*[1+x]^-1 - 128/3*H(R(5),x)*x )

       + delta_(1 - x)*nf*[d4RR/nc] * (  - 192 - 1120*z5 - 992/3*z3 + 256*z3^2 + 1888/3*z2 + 64*z2*
         z3 - 704/15*z2^2 + 2048/45*z2^3 )

       + delta_(1 - x)*cf*nf^3 * (  - 131/81 + 304/81*z3 + 32/81*z2 - 64/135*z2^2 )

       + delta_(1 - x)*cf^2*nf^2 * (  - 188/27 + 368/9*z5 + 56/27*z3 + 1244/27*z2 - 160/9*z2*z3 - 
         4208/135*z2^2 )

       + delta_(1 - x)*cf^3*nf * ( 32 + 912*z5 - 308*z3 + 224*z3^2 + 162*z2 - 256/3*z2*z3 - 408/5*
         z2^2 - 51472/315*z2^3 )

       + delta_(1 - x)*ca*cf*nf^2 * (  - 193/54 - 88/9*z5 - 320/9*z3 + 3170/81*z2 + 80/3*z2*z3 - 32/
         9*z2^2 )

       + delta_(1 - x)*ca*cf^2*nf * (  - 7751/54 - 7432/9*z5 - 15400/27*z3 - 1232/3*z3^2 - 3892/27*
         z2 + 2672/9*z2*z3 + 55708/135*z2^2 + 2808/35*z2^3 )

       + delta_(1 - x)*ca^2*cf*nf * ( 20027/108 + 1130/9*z5 + 9554/27*z3 + 416/3*z3^2 - 41092/81*z2
          - 580/3*z2*z3 + 2468/45*z2^2 - 4472/135*z2^3 );

L   Pqq3mAllNf =
       + nf*[d4RR/nc] * (  - 3776 - 704*[1-x]^-1*z3 + 256*[1-x]^-1*z2 - 512*[1-x]^-1*z2*z3 - 256/5*
         [1-x]^-1*z2^2 + 2560/3*[1+x]^-1*z5 + 256*[1+x]^-1*z2 + 3776*x - 1280/3*z5 + 1280/3*z5*x + 
         7936/3*z3 + 704*z3*x - 512*z3^2 - 512*z3^2*x + 3584/3*z2 - 7616/3*z2*x + 256*z2*z3 + 256*
         z2*z3*x + 1408/3*z2^2 - 17216/15*z2^2*x - 15872/35*z2^3 - 15872/35*z2^3*x - 1024/3*H(R(-3)
         ,x)*[1-x]^-1*z2 + 512/3*H(R(-3),x)*[1+x]^-1*z2 + 256/3*H(R(-3),x)*z2 + 256*H(R(-3),x)*z2*x
          - 512/3*H(R(-3,-1,0),x) + 1024/3*H(R(-3,-1,0),x)*[1+x]^-1 + 512/3*H(R(-3,-1,0),x)*x + 
         2816/3*H(R(-3,0),x)*x + 512/3*H(R(-3,0,0),x)*[1-x]^-1 - 512/3*H(R(-3,0,0),x)*[1+x]^-1 - 
         512/3*H(R(-3,0,0),x)*x - 512/3*H(R(-3,2),x) + 1024/3*H(R(-3,2),x)*[1-x]^-1 - 512/3*H(R(-3,
         2),x)*x + 512*H(R(-2),x)*[1-x]^-1*z2 - 2176/3*H(R(-2),x)*z2 + 640/3*H(R(-2),x)*z2*x + 1280/
         3*H(R(-2,-1,0),x) - 1280/3*H(R(-2,-1,0),x)*x + 1024/3*H(R(-2,0),x) - 128*H(R(-2,0),x)*
         [1-x]^-1 - 896*H(R(-2,0),x)*x + 256*H(R(-2,0,0),x) - 256*H(R(-2,0,0),x)*[1-x]^-1 + 2816/3*
         H(R(-2,2),x) - 512*H(R(-2,2),x)*[1-x]^-1 - 1280/3*H(R(-2,2),x)*x - 1792/5*H(R(-1),x)*
         [1+x]^-1*z2^2 - 768*H(R(-1),x)*z2 - 768*H(R(-1),x)*z2*x + 896/5*H(R(-1),x)*z2^2 - 896/5*H(
         R(-1),x)*z2^2*x + 512/3*H(R(-1,-3,0),x) - 1024/3*H(R(-1,-3,0),x)*[1+x]^-1 - 512/3*H(R(-1,
         -3,0),x)*x + 2048/3*H(R(-1,-1,0),x) + 2048/3*H(R(-1,-1,0),x)*x - 1856/3*H(R(-1,0),x) + 512
         *H(R(-1,0),x)*[1+x]^-1 - 1024/3*H(R(-1,0),x)*[1+x]^-1*z3 - 320/3*H(R(-1,0),x)*x + 512/3*H(
         R(-1,0),x)*z3 - 512/3*H(R(-1,0),x)*z3*x + 256*H(R(-1,0),x)*z2 + 256*H(R(-1,0),x)*z2*x + 
         640/3*H(R(-1,0,0),x) - 512/3*H(R(-1,0,0),x)*[1+x]^-1*z2 + 640/3*H(R(-1,0,0),x)*x + 256/3*
         H(R(-1,0,0),x)*z2 - 256/3*H(R(-1,0,0),x)*z2*x - 256*H(R(-1,0,0,0),x) - 256*H(R(-1,0,0,0),x
         )*x - 256/3*H(R(-1,0,0,0,0),x) + 512/3*H(R(-1,0,0,0,0),x)*[1+x]^-1 + 256/3*H(R(-1,0,0,0,0)
         ,x)*x + 3328/3*H(R(-1,2),x) + 3328/3*H(R(-1,2),x)*x - 7744/3*H(R(0),x) - 384*H(R(0),x)*
         [1-x]^-1*z3 - 1472/3*H(R(0),x)*[1-x]^-1*z2 + 2048/15*H(R(0),x)*[1-x]^-1*z2^2 + 3776/3*H(R(
         0),x)*[1+x]^-1 + 128*H(R(0),x)*[1+x]^-1*z3 - 64*H(R(0),x)*[1+x]^-1*z2 + 2048/15*H(R(0),x)*
         [1+x]^-1*z2^2 + 9664/3*H(R(0),x)*x + 640*H(R(0),x)*z3 - 4864/3*H(R(0),x)*z3*x + 768*H(R(0)
         ,x)*z2 + 8320/3*H(R(0),x)*z2*x - 2048/15*H(R(0),x)*z2^2 + 1088/3*H(R(0,0),x) - 320/3*H(R(0
         ,0),x)*[1-x]^-1 - 256*H(R(0,0),x)*[1-x]^-1*z2 - 256*H(R(0,0),x)*[1+x]^-1 + 1408/3*H(R(0,0)
         ,x)*x + 256*H(R(0,0),x)*z2 + 6400/3*H(R(0,0),x)*z2*x - 1664/3*H(R(0,0,0),x) + 832/3*H(R(0,
         0,0),x)*[1-x]^-1 + 832/3*H(R(0,0,0),x)*[1+x]^-1 - 4544*H(R(1),x) + 1024/15*H(R(1),x)*
         [1-x]^-1*z2^2 + 4544*H(R(1),x)*x + 1792*H(R(1),x)*z3 - 1792*H(R(1),x)*z3*x - 1024/3*H(R(1)
         ,x)*z2 + 1024/3*H(R(1),x)*z2*x + 3584/3*H(R(1),x)*z2^2 - 18944/15*H(R(1),x)*z2^2*x - 2048/
         3*H(R(1,-2),x)*[1-x]^-1*z2 + 1024/3*H(R(1,-2),x)*z2 + 1024/3*H(R(1,-2),x)*z2*x - 512*H(R(1
         ,-2,0),x) + 512*H(R(1,-2,0),x)*x - 512/3*H(R(1,-2,0,0),x) + 1024/3*H(R(1,-2,0,0),x)*
         [1-x]^-1 - 512/3*H(R(1,-2,0,0),x)*x - 1024/3*H(R(1,-2,2),x) + 2048/3*H(R(1,-2,2),x)*
         [1-x]^-1 - 1024/3*H(R(1,-2,2),x)*x - 2176*H(R(1,0),x) + 512*H(R(1,0),x)*[1-x]^-1*z3 + 2176
         *H(R(1,0),x)*x + 1280*H(R(1,0),x)*z3 - 1792*H(R(1,0),x)*z3*x - 2816*H(R(1,0),x)*z2 + 2816*
         H(R(1,0),x)*z2*x - 832*H(R(1,0,0),x) + 512*H(R(1,0,0),x)*[1-x]^-1*z2 + 832*H(R(1,0,0),x)*x
          - 1792*H(R(1,0,0),x)*z2 + 1280*H(R(1,0,0),x)*z2*x + 256*H(R(1,0,0,0),x) - 256*H(R(1,0,0,0
         ),x)*x + 256/3*H(R(1,0,0,0,0),x) - 512/3*H(R(1,0,0,0,0),x)*[1-x]^-1 + 256/3*H(R(1,0,0,0,0)
         ,x)*x - 4352*H(R(1,1),x) + 4352*H(R(1,1),x)*x + 3072*H(R(1,1),x)*z3 - 3072*H(R(1,1),x)*z3*
         x - 3072*H(R(1,1,0),x)*z2 + 3072*H(R(1,1,0),x)*z2*x - 2560*H(R(1,1,0,0),x) + 2560*H(R(1,1,
         0,0),x)*x - 3072*H(R(1,1,1,0,0),x) + 3072*H(R(1,1,1,0,0),x)*x + 3072*H(R(1,1,3),x) - 3072*
         H(R(1,1,3),x)*x - 1536*H(R(1,2,0,0),x) + 1536*H(R(1,2,0,0),x)*x + 2560*H(R(1,3),x) - 2560*
         H(R(1,3),x)*x + 5120/3*H(R(1,4),x) - 1024/3*H(R(1,4),x)*[1-x]^-1 - 4096/3*H(R(1,4),x)*x - 
         5440/3*H(R(2),x) + 7616/3*H(R(2),x)*x + 1536*H(R(2),x)*z3 - 1536*H(R(2),x)*z3*x - 640/3*H(
         R(2),x)*z2 - 640/3*H(R(2),x)*z2*x + 2048/5*H(R(2),x)*z2^2 + 2048/5*H(R(2),x)*z2^2*x - 832*
         H(R(2,0),x) - 832*H(R(2,0),x)*x + 512*H(R(2,0),x)*z3 + 512*H(R(2,0),x)*z3*x - 1536*H(R(2,0
         ),x)*z2 + 1536*H(R(2,0),x)*z2*x + 2560*H(R(2,0,0),x)*x - 512*H(R(2,0,0),x)*z2 - 512*H(R(2,
         0,0),x)*z2*x - 1664*H(R(2,1),x) - 1664*H(R(2,1),x)*x + 1024*H(R(2,1),x)*z3 + 1024*H(R(2,1)
         ,x)*z3*x - 1024*H(R(2,1,0),x)*z2 - 1024*H(R(2,1,0),x)*z2*x - 1536*H(R(2,1,0,0),x) + 1536*
         H(R(2,1,0,0),x)*x - 1024*H(R(2,1,1,0,0),x) - 1024*H(R(2,1,1,0,0),x)*x + 1024*H(R(2,1,3),x)
          + 1024*H(R(2,1,3),x)*x - 512*H(R(2,2,0,0),x) - 512*H(R(2,2,0,0),x)*x + 1536*H(R(2,3),x)
          - 1536*H(R(2,3),x)*x + 512*H(R(2,4),x) + 512*H(R(2,4),x)*x - 1280/3*H(R(3),x) + 1280/3*H(
         R(3),x)*[1-x]^-1 - 512/3*H(R(3),x)*[1-x]^-1*z2 - 8320/3*H(R(3),x)*x + 512*H(R(3),x)*z3 + 
         512*H(R(3),x)*z3*x + 256/3*H(R(3),x)*z2 + 256/3*H(R(3),x)*z2*x - 512*H(R(3,0),x)*z2 - 512*
         H(R(3,0),x)*z2*x - 512*H(R(3,1,0,0),x) - 512*H(R(3,1,0,0),x)*x + 512*H(R(3,3),x) + 512*H(
         R(3,3),x)*x - 256*H(R(4),x) + 256*H(R(4),x)*[1-x]^-1 - 6400/3*H(R(4),x)*x )

       + cf*nf^3 * (  - 32/81 - 32/81*[1-x]^-1 + 64/27*[1-x]^-1*z3 + 64/81*x - 32/27*z3 - 32/27*z3*
         x - 224/81*H(R(0),x) + 32/81*H(R(0),x)*[1-x]^-1 + 64/27*H(R(0),x)*x - 16/81*H(R(0,0),x) - 
         160/81*H(R(0,0),x)*[1-x]^-1 + 176/81*H(R(0,0),x)*x + 16/27*H(R(0,0,0),x) - 32/27*H(R(0,0,0
         ),x)*[1-x]^-1 + 16/27*H(R(0,0,0),x)*x )

       + cf^2*nf^2 * ( 2492/27 + 2392/81*[1-x]^-1 - 3200/27*[1-x]^-1*z3 + 1088/45*[1-x]^-1*z2^2 - 
         640/9*[1+x]^-1*z3 + 1216/81*[1+x]^-1*z2 + 64/45*[1+x]^-1*z2^2 - 9868/81*x + 96*z3 - 928/27
         *z3*x + 4384/81*z2 + 6752/81*z2*x - 96/5*z2^2 - 1568/45*z2^2*x - 256/9*H(R(-3,0),x) + 128/
         9*H(R(-3,0),x)*[1-x]^-1 + 128/9*H(R(-3,0),x)*[1+x]^-1 - 128/9*H(R(-3,0),x)*x + 256/9*H(R(
         -2),x)*[1+x]^-1*z2 - 128/9*H(R(-2),x)*z2 + 128/9*H(R(-2),x)*z2*x - 448/27*H(R(-2,0),x) + 
         1280/27*H(R(-2,0),x)*[1+x]^-1 + 1216/27*H(R(-2,0),x)*x - 64/9*H(R(-2,0,0),x) + 128/9*H(R(
         -2,0,0),x)*[1+x]^-1 + 64/9*H(R(-2,0,0),x)*x + 128/9*H(R(-2,2),x) - 256/9*H(R(-2,2),x)*
         [1+x]^-1 - 128/9*H(R(-2,2),x)*x - 256/9*H(R(-1),x)*[1+x]^-1*z3 + 2560/27*H(R(-1),x)*
         [1+x]^-1*z2 + 128/9*H(R(-1),x)*z3 - 128/9*H(R(-1),x)*z3*x - 512/27*H(R(-1),x)*z2 + 2048/27
         *H(R(-1),x)*z2*x + 2048/81*H(R(-1,0),x) + 2432/81*H(R(-1,0),x)*[1+x]^-1 + 128/9*H(R(-1,0),
         x)*[1+x]^-1*z2 + 4480/81*H(R(-1,0),x)*x - 64/9*H(R(-1,0),x)*z2 + 64/9*H(R(-1,0),x)*z2*x - 
         256/27*H(R(-1,0,0),x) + 1280/27*H(R(-1,0,0),x)*[1+x]^-1 + 1024/27*H(R(-1,0,0),x)*x - 64/9*
         H(R(-1,0,0,0),x) + 128/9*H(R(-1,0,0,0),x)*[1+x]^-1 + 64/9*H(R(-1,0,0,0),x)*x + 512/27*H(R(
         -1,2),x) - 2560/27*H(R(-1,2),x)*[1+x]^-1 - 2048/27*H(R(-1,2),x)*x - 256/9*H(R(-1,2,1),x)
          + 512/9*H(R(-1,2,1),x)*[1+x]^-1 + 256/9*H(R(-1,2,1),x)*x + 128/9*H(R(-1,3),x) - 256/9*H(
         R(-1,3),x)*[1+x]^-1 - 128/9*H(R(-1,3),x)*x + 4004/81*H(R(0),x) + 1244/27*H(R(0),x)*
         [1-x]^-1 - 64/9*H(R(0),x)*[1-x]^-1*z3 - 640/27*H(R(0),x)*[1-x]^-1*z2 - 64/9*H(R(0),x)*
         [1+x]^-1*z3 - 640/27*H(R(0),x)*[1+x]^-1*z2 + 36*H(R(0),x)*x - 128/9*H(R(0),x)*z3 - 64/3*H(
         R(0),x)*z3*x + 256/3*H(R(0),x)*z2 - 1856/27*H(R(0),x)*z2*x + 6224/81*H(R(0,0),x) - 80/9*H(
         R(0,0),x)*[1-x]^-1 - 64/9*H(R(0,0),x)*[1-x]^-1*z2 - 1216/81*H(R(0,0),x)*[1+x]^-1 - 128/9*
         H(R(0,0),x)*[1+x]^-1*z2 - 8944/81*H(R(0,0),x)*x + 224/9*H(R(0,0),x)*z2 - 32*H(R(0,0),x)*z2
         *x + 1984/27*H(R(0,0,0),x) + 208/27*H(R(0,0,0),x)*[1-x]^-1 - 1280/27*H(R(0,0,0),x)*
         [1+x]^-1 - 4832/27*H(R(0,0,0),x)*x + 32/3*H(R(0,0,0,0),x) + 64/3*H(R(0,0,0,0),x)*[1-x]^-1
          - 64/3*H(R(0,0,0,0),x)*[1+x]^-1 - 352/9*H(R(0,0,0,0),x)*x - 1952/27*H(R(1),x) + 128/3*H(
         R(1),x)*[1-x]^-1*z3 + 1952/27*H(R(1),x)*x - 64/3*H(R(1),x)*z3 - 64/3*H(R(1),x)*z3*x - 128/
         9*H(R(1,-2,0),x) + 256/9*H(R(1,-2,0),x)*[1-x]^-1 - 128/9*H(R(1,-2,0),x)*x + 1600/81*H(R(1,
         0),x) + 1216/81*H(R(1,0),x)*[1-x]^-1 + 128/9*H(R(1,0),x)*[1-x]^-1*z2 - 2816/81*H(R(1,0),x)
         *x - 64/9*H(R(1,0),x)*z2 - 64/9*H(R(1,0),x)*z2*x - 512/27*H(R(1,0,0),x) + 2560/27*H(R(1,0,
         0),x)*[1-x]^-1 - 2048/27*H(R(1,0,0),x)*x - 224/9*H(R(1,0,0,0),x) + 448/9*H(R(1,0,0,0),x)*
         [1-x]^-1 - 224/9*H(R(1,0,0,0),x)*x + 256/9*H(R(1,1),x) - 256/9*H(R(1,1),x)*x - 2336/81*H(
         R(2),x) + 1216/81*H(R(2),x)*[1-x]^-1 - 6752/81*H(R(2),x)*x - 256/27*H(R(2,0),x) + 1280/27*
         H(R(2,0),x)*[1-x]^-1 - 1024/27*H(R(2,0),x)*x - 160/9*H(R(2,0,0),x) + 320/9*H(R(2,0,0),x)*
         [1-x]^-1 - 160/9*H(R(2,0,0),x)*x + 128/9*H(R(2,1),x) + 128/9*H(R(2,1),x)*x - 2752/27*H(R(3
         ),x) + 1280/27*H(R(3),x)*[1-x]^-1 + 1280/27*H(R(3),x)*[1+x]^-1 + 1856/27*H(R(3),x)*x - 32/
         3*H(R(3,0),x) + 64/3*H(R(3,0),x)*[1-x]^-1 - 32/3*H(R(3,0),x)*x + 128/3*H(R(3,1),x) - 256/9
         *H(R(3,1),x)*[1+x]^-1 - 128/3*H(R(3,1),x)*x - 160/3*H(R(4),x) + 64/3*H(R(4),x)*[1-x]^-1 + 
         256/9*H(R(4),x)*[1+x]^-1 + 32*H(R(4),x)*x )

       + cf^3*nf * ( 28622/9 + 572/9*[1-x]^-1 - 1408/3*[1-x]^-1*z5 + 784/3*[1-x]^-1*z3 - 512/3*
         [1-x]^-1*z2*z3 + 224/5*[1-x]^-1*z2^2 - 1216/3*[1+x]^-1*z5 - 240*[1+x]^-1*z3 - 1072/3*
         [1+x]^-1*z2 - 384*[1+x]^-1*z2*z3 + 5408/15*[1+x]^-1*z2^2 - 29194/9*x + 2000/3*z5 - 112/3*
         z5*x - 3808/3*z3 - 3200/3*z3*x - 1880/3*z2 - 4040/3*z2*x + 832/3*z2*z3 - 128*z2*z3*x - 
         2544/5*z2^2 - 1456/3*z2^2*x + 640/3*H(R(-4,0),x) + 256/3*H(R(-4,0),x)*[1-x]^-1 - 1024/3*H(
         R(-4,0),x)*[1+x]^-1 - 1024/3*H(R(-4,0),x)*x - 128/3*H(R(-3),x)*[1-x]^-1*z2 + 2560/3*H(R(-3
         ),x)*[1+x]^-1*z2 - 1024/3*H(R(-3),x)*z2 + 1024/3*H(R(-3),x)*z2*x - 512/3*H(R(-3,-1,0),x)
          - 256/3*H(R(-3,-1,0),x)*[1-x]^-1 + 1024/3*H(R(-3,-1,0),x)*[1+x]^-1 + 512/3*H(R(-3,-1,0),x
         )*x + 256/3*H(R(-3,0),x) + 1024/3*H(R(-3,0),x)*[1-x]^-1 - 512*H(R(-3,0),x)*[1+x]^-1 - 1152
         *H(R(-3,0),x)*x + 1792/3*H(R(-3,0,0),x) + 128*H(R(-3,0,0),x)*[1-x]^-1 - 3328/3*H(R(-3,0,0)
         ,x)*[1+x]^-1 - 768*H(R(-3,0,0),x)*x + 256*H(R(-3,2),x) - 2048/3*H(R(-3,2),x)*[1+x]^-1 - 
         256*H(R(-3,2),x)*x + 512*H(R(-2),x)*[1-x]^-1*z3 - 640*H(R(-2),x)*[1-x]^-1*z2 - 2048/3*H(R(
         -2),x)*[1+x]^-1*z3 + 11008/3*H(R(-2),x)*[1+x]^-1*z2 + 256/3*H(R(-2),x)*z3 - 1792/3*H(R(-2)
         ,x)*z3*x - 2560/3*H(R(-2),x)*z2 + 3328*H(R(-2),x)*z2*x - 896/3*H(R(-2,-2,0),x) + 256*H(R(
         -2,-2,0),x)*[1-x]^-1 + 1024/3*H(R(-2,-2,0),x)*[1+x]^-1 + 128/3*H(R(-2,-2,0),x)*x - 512*H(
         R(-2,-1),x)*[1-x]^-1*z2 - 2048/3*H(R(-2,-1),x)*[1+x]^-1*z2 + 1792/3*H(R(-2,-1),x)*z2 - 256/
         3*H(R(-2,-1),x)*z2*x + 512*H(R(-2,-1,-1,0),x) - 1024*H(R(-2,-1,-1,0),x)*[1-x]^-1 + 512*H(
         R(-2,-1,-1,0),x)*x + 640/3*H(R(-2,-1,0),x) - 1280*H(R(-2,-1,0),x)*[1-x]^-1 + 2560/3*H(R(-2
         ,-1,0),x)*[1+x]^-1 + 1664*H(R(-2,-1,0),x)*x - 512*H(R(-2,-1,0,0),x) + 1024*H(R(-2,-1,0,0),
         x)*[1+x]^-1 + 512*H(R(-2,-1,0,0),x)*x - 1024/3*H(R(-2,-1,2),x) + 2048/3*H(R(-2,-1,2),x)*
         [1+x]^-1 + 1024/3*H(R(-2,-1,2),x)*x - 64*H(R(-2,0),x) + 160*H(R(-2,0),x)*[1+x]^-1 + 256*H(
         R(-2,0),x)*[1+x]^-1*z2 + 640/3*H(R(-2,0),x)*x - 64*H(R(-2,0),x)*z2 + 64*H(R(-2,0),x)*z2*x
          + 608*H(R(-2,0,0),x) + 640*H(R(-2,0,0),x)*[1-x]^-1 - 7936/3*H(R(-2,0,0),x)*[1+x]^-1 - 
         8224/3*H(R(-2,0,0),x)*x + 2176/3*H(R(-2,0,0,0),x) + 896/3*H(R(-2,0,0,0),x)*[1-x]^-1 - 4736/
         3*H(R(-2,0,0,0),x)*[1+x]^-1 - 1024*H(R(-2,0,0,0),x)*x + 960*H(R(-2,2),x) - 9728/3*H(R(-2,2
         ),x)*[1+x]^-1 - 2496*H(R(-2,2),x)*x - 384*H(R(-2,2,0),x) + 2048/3*H(R(-2,2,0),x)*[1+x]^-1
          + 384*H(R(-2,2,0),x)*x - 3584/3*H(R(-2,2,1),x) + 7168/3*H(R(-2,2,1),x)*[1+x]^-1 + 3584/3*
         H(R(-2,2,1),x)*x - 512/3*H(R(-2,3),x)*[1+x]^-1 + 3584*H(R(-1),x)*[1+x]^-1*z3 + 320*H(R(-1)
         ,x)*[1+x]^-1*z2 + 16768/15*H(R(-1),x)*[1+x]^-1*z2^2 - 1280*H(R(-1),x)*z3 + 2304*H(R(-1),x)
         *z3*x + 5056/3*H(R(-1),x)*z2 + 6016/3*H(R(-1),x)*z2*x - 8384/15*H(R(-1),x)*z2^2 + 8384/15*
         H(R(-1),x)*z2^2*x - 256*H(R(-1,-3,0),x) + 512*H(R(-1,-3,0),x)*[1+x]^-1 + 256*H(R(-1,-3,0),
         x)*x - 2048/3*H(R(-1,-2),x)*[1+x]^-1*z2 + 1024/3*H(R(-1,-2),x)*z2 - 1024/3*H(R(-1,-2),x)*
         z2*x - 128*H(R(-1,-2,0),x) + 2560/3*H(R(-1,-2,0),x)*[1+x]^-1 + 2176/3*H(R(-1,-2,0),x)*x - 
         512*H(R(-1,-2,0,0),x) + 1024*H(R(-1,-2,0,0),x)*[1+x]^-1 + 512*H(R(-1,-2,0,0),x)*x - 1024/3
         *H(R(-1,-2,2),x) + 2048/3*H(R(-1,-2,2),x)*[1+x]^-1 + 1024/3*H(R(-1,-2,2),x)*x + 2048*H(R(
         -1,-1),x)*[1+x]^-1*z3 - 5120*H(R(-1,-1),x)*[1+x]^-1*z2 - 1024*H(R(-1,-1),x)*z3 + 1024*H(R(
         -1,-1),x)*z3*x + 1280*H(R(-1,-1),x)*z2 - 3840*H(R(-1,-1),x)*z2*x - 512*H(R(-1,-1,-1,0),x)
          - 512*H(R(-1,-1,-1,0),x)*x - 1984/3*H(R(-1,-1,0),x) + 1024*H(R(-1,-1,0),x)*[1+x]^-1*z2 - 
         1984/3*H(R(-1,-1,0),x)*x - 512*H(R(-1,-1,0),x)*z2 + 512*H(R(-1,-1,0),x)*z2*x - 1280*H(R(-1
         ,-1,0,0),x) + 12800/3*H(R(-1,-1,0,0),x)*[1+x]^-1 + 8960/3*H(R(-1,-1,0,0),x)*x - 2560/3*H(
         R(-1,-1,0,0,0),x) + 5120/3*H(R(-1,-1,0,0,0),x)*[1+x]^-1 + 2560/3*H(R(-1,-1,0,0,0),x)*x - 
         1536*H(R(-1,-1,2),x) + 5120*H(R(-1,-1,2),x)*[1+x]^-1 + 3584*H(R(-1,-1,2),x)*x + 2048/3*H(
         R(-1,-1,2,0),x) - 4096/3*H(R(-1,-1,2,0),x)*[1+x]^-1 - 2048/3*H(R(-1,-1,2,0),x)*x + 2048*H(
         R(-1,-1,2,1),x) - 4096*H(R(-1,-1,2,1),x)*[1+x]^-1 - 2048*H(R(-1,-1,2,1),x)*x + 1024/3*H(R(
         -1,-1,3),x) - 2048/3*H(R(-1,-1,3),x)*[1+x]^-1 - 1024/3*H(R(-1,-1,3),x)*x + 848*H(R(-1,0),x
         ) - 1760/3*H(R(-1,0),x)*[1+x]^-1 + 128/3*H(R(-1,0),x)*[1+x]^-1*z3 + 13184/3*H(R(-1,0),x)*
         [1+x]^-1*z2 + 784/3*H(R(-1,0),x)*x - 64/3*H(R(-1,0),x)*z3 + 64/3*H(R(-1,0),x)*z3*x - 1600*
         H(R(-1,0),x)*z2 + 8384/3*H(R(-1,0),x)*z2*x - 4048/3*H(R(-1,0,0),x) + 160*H(R(-1,0,0),x)*
         [1+x]^-1 + 1664/3*H(R(-1,0,0),x)*[1+x]^-1*z2 - 3568/3*H(R(-1,0,0),x)*x - 832/3*H(R(-1,0,0)
         ,x)*z2 + 832/3*H(R(-1,0,0),x)*z2*x + 1088/3*H(R(-1,0,0,0),x) - 6656/3*H(R(-1,0,0,0),x)*
         [1+x]^-1 - 1856*H(R(-1,0,0,0),x)*x + 704*H(R(-1,0,0,0,0),x) - 1408*H(R(-1,0,0,0,0),x)*
         [1+x]^-1 - 704*H(R(-1,0,0,0,0),x)*x - 2016*H(R(-1,2),x) - 320*H(R(-1,2),x)*[1+x]^-1 - 1280/
         3*H(R(-1,2),x)*[1+x]^-1*z2 - 2336*H(R(-1,2),x)*x + 640/3*H(R(-1,2),x)*z2 - 640/3*H(R(-1,2)
         ,x)*z2*x + 1408/3*H(R(-1,2,0),x) - 1280/3*H(R(-1,2,0),x)*[1+x]^-1 + 128/3*H(R(-1,2,0),x)*x
          - 128*H(R(-1,2,0,0),x) + 256*H(R(-1,2,0,0),x)*[1+x]^-1 + 128*H(R(-1,2,0,0),x)*x + 768*H(
         R(-1,2,1),x) + 512*H(R(-1,2,1),x)*[1+x]^-1 + 1280*H(R(-1,2,1),x)*x - 512/3*H(R(-1,2,1,0),x
         ) + 1024/3*H(R(-1,2,1,0),x)*[1+x]^-1 + 512/3*H(R(-1,2,1,0),x)*x - 512/3*H(R(-1,2,2),x) + 
         1024/3*H(R(-1,2,2),x)*[1+x]^-1 + 512/3*H(R(-1,2,2),x)*x + 3968/3*H(R(-1,3),x) - 11008/3*H(
         R(-1,3),x)*[1+x]^-1 - 7040/3*H(R(-1,3),x)*x - 1280/3*H(R(-1,3,0),x) + 2560/3*H(R(-1,3,0),x
         )*[1+x]^-1 + 1280/3*H(R(-1,3,0),x)*x - 4096/3*H(R(-1,3,1),x) + 8192/3*H(R(-1,3,1),x)*
         [1+x]^-1 + 4096/3*H(R(-1,3,1),x)*x + 512/3*H(R(-1,4),x) - 1024/3*H(R(-1,4),x)*[1+x]^-1 - 
         512/3*H(R(-1,4),x)*x + 8422/3*H(R(0),x) + 638/3*H(R(0),x)*[1-x]^-1 - 512/3*H(R(0),x)*
         [1-x]^-1*z3 + 144*H(R(0),x)*[1-x]^-1*z2 + 224/15*H(R(0),x)*[1-x]^-1*z2^2 - 304/3*H(R(0),x)
         *[1+x]^-1 - 4544/3*H(R(0),x)*[1+x]^-1*z3 - 80*H(R(0),x)*[1+x]^-1*z2 - 4448/15*H(R(0),x)*
         [1+x]^-1*z2^2 - 4922/3*H(R(0),x)*x + 1312/3*H(R(0),x)*z3 - 1568*H(R(0),x)*z3*x - 3128/3*H(
         R(0),x)*z2 - 7064/3*H(R(0),x)*z2*x + 576/5*H(R(0),x)*z2^2 - 2848/15*H(R(0),x)*z2^2*x + 
         4580/3*H(R(0,0),x) + 8/3*H(R(0,0),x)*[1-x]^-1 + 704/3*H(R(0,0),x)*[1-x]^-1*z3 + 64*H(R(0,0
         ),x)*[1-x]^-1*z2 + 784/3*H(R(0,0),x)*[1+x]^-1 - 448*H(R(0,0),x)*[1+x]^-1*z3 - 5056/3*H(R(0
         ,0),x)*[1+x]^-1*z2 + 1892/3*H(R(0,0),x)*x - 512*H(R(0,0),x)*z3*x + 1376/3*H(R(0,0),x)*z2
          - 1632*H(R(0,0),x)*z2*x + 3368/3*H(R(0,0,0),x) - 136*H(R(0,0,0),x)*[1-x]^-1 + 512/3*H(R(0
         ,0,0),x)*[1-x]^-1*z2 - 272*H(R(0,0,0),x)*[1+x]^-1 - 1792/3*H(R(0,0,0),x)*[1+x]^-1*z2 + 
         3112/3*H(R(0,0,0),x)*x + 512/3*H(R(0,0,0),x)*z2 - 384*H(R(0,0,0),x)*z2*x - 416/3*H(R(0,0,0
         ,0),x) + 928/3*H(R(0,0,0,0),x)*[1-x]^-1 + 352*H(R(0,0,0,0),x)*[1+x]^-1 + 2656/3*H(R(0,0,0,
         0),x)*x - 1184/3*H(R(0,0,0,0,0),x) + 256/3*H(R(0,0,0,0,0),x)*[1-x]^-1 + 512*H(R(0,0,0,0,0)
         ,x)*[1+x]^-1 + 1120/3*H(R(0,0,0,0,0),x)*x + 5248/3*H(R(1),x) - 896*H(R(1),x)*[1-x]^-1*z3
          + 1728/5*H(R(1),x)*[1-x]^-1*z2^2 - 5248/3*H(R(1),x)*x + 192*H(R(1),x)*z3 + 704*H(R(1),x)*
         z3*x + 1504/3*H(R(1),x)*z2 - 1504/3*H(R(1),x)*z2*x - 864/5*H(R(1),x)*z2^2 - 864/5*H(R(1),x
         )*z2^2*x - 128/3*H(R(1,-3,0),x) + 256/3*H(R(1,-3,0),x)*[1-x]^-1 - 128/3*H(R(1,-3,0),x)*x
          - 256/3*H(R(1,-2),x)*[1-x]^-1*z2 + 128/3*H(R(1,-2),x)*z2 + 128/3*H(R(1,-2),x)*z2*x + 256/
         3*H(R(1,-2,-1,0),x) - 512/3*H(R(1,-2,-1,0),x)*[1-x]^-1 + 256/3*H(R(1,-2,-1,0),x)*x + 1280/
         3*H(R(1,-2,0),x) - 1792/3*H(R(1,-2,0),x)*[1-x]^-1 + 512/3*H(R(1,-2,0),x)*x + 128*H(R(1,-2,
         0,0),x) - 256*H(R(1,-2,0,0),x)*[1-x]^-1 + 128*H(R(1,-2,0,0),x)*x + 728/3*H(R(1,0),x) - 880/
         3*H(R(1,0),x)*[1-x]^-1 + 768*H(R(1,0),x)*[1-x]^-1*z3 + 128*H(R(1,0),x)*[1-x]^-1*z2 + 152/3
         *H(R(1,0),x)*x - 384*H(R(1,0),x)*z3 - 384*H(R(1,0),x)*z3*x - 320/3*H(R(1,0),x)*z2 - 64/3*
         H(R(1,0),x)*z2*x + 256/3*H(R(1,0,0),x) + 320*H(R(1,0,0),x)*[1-x]^-1 + 1408/3*H(R(1,0,0),x)
         *[1-x]^-1*z2 - 1216/3*H(R(1,0,0),x)*x - 704/3*H(R(1,0,0),x)*z2 - 704/3*H(R(1,0,0),x)*z2*x
          - 1504/3*H(R(1,0,0,0),x) + 2624/3*H(R(1,0,0,0),x)*[1-x]^-1 - 1120/3*H(R(1,0,0,0),x)*x + 
         64*H(R(1,0,0,0,0),x) - 128*H(R(1,0,0,0,0),x)*[1-x]^-1 + 64*H(R(1,0,0,0,0),x)*x - 3520/3*H(
         R(1,1),x) + 1024*H(R(1,1),x)*[1-x]^-1*z3 + 3520/3*H(R(1,1),x)*x - 512*H(R(1,1),x)*z3 - 512
         *H(R(1,1),x)*z3*x - 256*H(R(1,1),x)*z2 + 256*H(R(1,1),x)*z2*x - 1024/3*H(R(1,1,-2,0),x) + 
         2048/3*H(R(1,1,-2,0),x)*[1-x]^-1 - 1024/3*H(R(1,1,-2,0),x)*x - 512/3*H(R(1,1,0),x) + 1024/
         3*H(R(1,1,0),x)*[1-x]^-1*z2 + 512/3*H(R(1,1,0),x)*x - 512/3*H(R(1,1,0),x)*z2 - 512/3*H(R(1
         ,1,0),x)*z2*x + 128*H(R(1,1,0,0),x) - 128*H(R(1,1,0,0),x)*x + 1280/3*H(R(1,1,0,0,0),x) - 
         2560/3*H(R(1,1,0,0,0),x)*[1-x]^-1 + 1280/3*H(R(1,1,0,0,0),x)*x - 512/3*H(R(1,2),x) + 512/3
         *H(R(1,2),x)*x + 128*H(R(1,2,0),x) - 1280/3*H(R(1,2,0),x)*[1-x]^-1 + 896/3*H(R(1,2,0),x)*x
          + 512/3*H(R(1,2,0,0),x) - 1024/3*H(R(1,2,0,0),x)*[1-x]^-1 + 512/3*H(R(1,2,0,0),x)*x + 384
         *H(R(1,3),x) - 2560/3*H(R(1,3),x)*[1-x]^-1 + 1408/3*H(R(1,3),x)*x + 512/3*H(R(1,3,0),x) - 
         1024/3*H(R(1,3,0),x)*[1-x]^-1 + 512/3*H(R(1,3,0),x)*x - 256/3*H(R(1,3,1),x) + 512/3*H(R(1,
         3,1),x)*[1-x]^-1 - 256/3*H(R(1,3,1),x)*x + 1024/3*H(R(1,4),x) - 2048/3*H(R(1,4),x)*
         [1-x]^-1 + 1024/3*H(R(1,4),x)*x + 4424/3*H(R(2),x) - 880/3*H(R(2),x)*[1-x]^-1 + 768*H(R(2)
         ,x)*[1-x]^-1*z3 + 64*H(R(2),x)*[1+x]^-1 - 512*H(R(2),x)*[1+x]^-1*z3 + 640*H(R(2),x)*
         [1+x]^-1*z2 + 4040/3*H(R(2),x)*x - 64*H(R(2),x)*z3 - 576*H(R(2),x)*z3*x - 448/3*H(R(2),x)*
         z2 + 1856/3*H(R(2),x)*z2*x - 512/3*H(R(2,-2,0),x) + 512/3*H(R(2,-2,0),x)*[1-x]^-1 + 256*H(
         R(2,-2,0),x)*[1+x]^-1 + 256/3*H(R(2,-2,0),x)*x - 136/3*H(R(2,0),x) + 160*H(R(2,0),x)*
         [1-x]^-1 + 1024/3*H(R(2,0),x)*[1-x]^-1*z2 - 256*H(R(2,0),x)*[1+x]^-1*z2 + 168*H(R(2,0),x)*
         x - 64/3*H(R(2,0),x)*z2 - 832/3*H(R(2,0),x)*z2*x + 128/3*H(R(2,0,0),x) + 320/3*H(R(2,0,0),
         x)*[1-x]^-1 + 512/3*H(R(2,0,0),x)*x + 1120/3*H(R(2,0,0,0),x) - 1792/3*H(R(2,0,0,0),x)*
         [1-x]^-1 + 128*H(R(2,0,0,0),x)*[1+x]^-1 + 1504/3*H(R(2,0,0,0),x)*x - 2096/3*H(R(2,1),x) - 
         512*H(R(2,1),x)*[1+x]^-1*z2 - 1072/3*H(R(2,1),x)*x + 256*H(R(2,1),x)*z2 - 256*H(R(2,1),x)*
         z2*x + 128/3*H(R(2,1,0),x) - 1280/3*H(R(2,1,0),x)*[1-x]^-1 + 640/3*H(R(2,1,0),x)*x + 128/3
         *H(R(2,1,0,0),x) - 1024/3*H(R(2,1,0,0),x)*[1-x]^-1 + 256*H(R(2,1,0,0),x)*[1+x]^-1 + 896/3*
         H(R(2,1,0,0),x)*x + 128/3*H(R(2,2),x) - 1280/3*H(R(2,2),x)*[1-x]^-1 + 640/3*H(R(2,2),x)*x
          + 128*H(R(2,2,0),x) - 256*H(R(2,2,0),x)*[1-x]^-1 + 128*H(R(2,2,0),x)*x + 256/3*H(R(2,3),x
         ) - 1280/3*H(R(2,3),x)*[1-x]^-1 + 256*H(R(2,3),x)*[1+x]^-1 + 1024/3*H(R(2,3),x)*x + 2936/3
         *H(R(3),x) - 64*H(R(3),x)*[1-x]^-1 + 256/3*H(R(3),x)*[1-x]^-1*z2 + 160*H(R(3),x)*[1+x]^-1
          + 640/3*H(R(3),x)*[1+x]^-1*z2 + 7064/3*H(R(3),x)*x - 128*H(R(3),x)*z2 + 128/3*H(R(3),x)*
         z2*x - 32*H(R(3,0),x) - 704/3*H(R(3,0),x)*[1-x]^-1 + 640/3*H(R(3,0),x)*[1+x]^-1 + 352*H(R(
         3,0),x)*x + 320*H(R(3,0,0),x) - 384*H(R(3,0,0),x)*[1-x]^-1 + 1088/3*H(R(3,0,0),x)*x - 192*
         H(R(3,1),x) - 896/3*H(R(3,1),x)*[1-x]^-1 - 256*H(R(3,1),x)*[1+x]^-1 - 2624/3*H(R(3,1),x)*x
          + 640/3*H(R(3,1,0),x) - 256*H(R(3,1,0),x)*[1-x]^-1 - 512/3*H(R(3,1,0),x)*[1+x]^-1 + 128/3
         *H(R(3,1,0),x)*x + 640/3*H(R(3,2),x) - 256*H(R(3,2),x)*[1-x]^-1 - 512/3*H(R(3,2),x)*
         [1+x]^-1 + 128/3*H(R(3,2),x)*x - 1120/3*H(R(4),x) - 448/3*H(R(4),x)*[1-x]^-1 + 1600*H(R(4)
         ,x)*[1+x]^-1 + 1632*H(R(4),x)*x + 1184/3*H(R(4,0),x) - 896/3*H(R(4,0),x)*[1-x]^-1 - 256*H(
         R(4,0),x)*[1+x]^-1 + 96*H(R(4,0),x)*x + 640*H(R(4,1),x) - 512/3*H(R(4,1),x)*[1-x]^-1 - 
         1024*H(R(4,1),x)*[1+x]^-1 - 384*H(R(4,1),x)*x + 128/3*H(R(5),x) - 896/3*H(R(5),x)*[1-x]^-1
          + 1408/3*H(R(5),x)*[1+x]^-1 + 384*H(R(5),x)*x )

       + ca*cf*nf^2 * ( 13321/162 + 923/81*[1-x]^-1 + 320/3*[1-x]^-1*z3 - 608/81*[1-x]^-1*z2 - 256/
         15*[1-x]^-1*z2^2 + 320/9*[1+x]^-1*z3 - 608/81*[1+x]^-1*z2 - 32/45*[1+x]^-1*z2^2 - 15167/
         162*x - 1504/27*z3 - 608/27*z3*x - 3832/81*z2 - 248/9*z2*x + 544/45*z2^2 + 896/45*z2^2*x
          + 128/9*H(R(-3,0),x) - 64/9*H(R(-3,0),x)*[1-x]^-1 - 64/9*H(R(-3,0),x)*[1+x]^-1 + 64/9*H(
         R(-3,0),x)*x - 128/9*H(R(-2),x)*[1+x]^-1*z2 + 64/9*H(R(-2),x)*z2 - 64/9*H(R(-2),x)*z2*x + 
         224/27*H(R(-2,0),x) - 640/27*H(R(-2,0),x)*[1+x]^-1 - 608/27*H(R(-2,0),x)*x + 32/9*H(R(-2,0
         ,0),x) - 64/9*H(R(-2,0,0),x)*[1+x]^-1 - 32/9*H(R(-2,0,0),x)*x - 64/9*H(R(-2,2),x) + 128/9*
         H(R(-2,2),x)*[1+x]^-1 + 64/9*H(R(-2,2),x)*x + 128/9*H(R(-1),x)*[1+x]^-1*z3 - 1280/27*H(R(
         -1),x)*[1+x]^-1*z2 - 64/9*H(R(-1),x)*z3 + 64/9*H(R(-1),x)*z3*x + 256/27*H(R(-1),x)*z2 - 
         1024/27*H(R(-1),x)*z2*x - 1024/81*H(R(-1,0),x) - 1216/81*H(R(-1,0),x)*[1+x]^-1 - 64/9*H(R(
         -1,0),x)*[1+x]^-1*z2 - 2240/81*H(R(-1,0),x)*x + 32/9*H(R(-1,0),x)*z2 - 32/9*H(R(-1,0),x)*
         z2*x + 128/27*H(R(-1,0,0),x) - 640/27*H(R(-1,0,0),x)*[1+x]^-1 - 512/27*H(R(-1,0,0),x)*x + 
         32/9*H(R(-1,0,0,0),x) - 64/9*H(R(-1,0,0,0),x)*[1+x]^-1 - 32/9*H(R(-1,0,0,0),x)*x - 256/27*
         H(R(-1,2),x) + 1280/27*H(R(-1,2),x)*[1+x]^-1 + 1024/27*H(R(-1,2),x)*x + 128/9*H(R(-1,2,1),
         x) - 256/9*H(R(-1,2,1),x)*[1+x]^-1 - 128/9*H(R(-1,2,1),x)*x - 64/9*H(R(-1,3),x) + 128/9*H(
         R(-1,3),x)*[1+x]^-1 + 64/9*H(R(-1,3),x)*x + 4391/81*H(R(0),x) + 3170/81*H(R(0),x)*[1-x]^-1
          + 224/9*H(R(0),x)*[1-x]^-1*z3 - 640/27*H(R(0),x)*[1-x]^-1*z2 + 32/9*H(R(0),x)*[1+x]^-1*z3
          + 320/27*H(R(0),x)*[1+x]^-1*z2 - 11593/81*H(R(0),x)*x - 32/9*H(R(0),x)*z3 - 112/3*H(R(0),
         x)*z2 + 1552/27*H(R(0),x)*z2*x - 1696/81*H(R(0,0),x) + 4952/81*H(R(0,0),x)*[1-x]^-1 - 128/
         9*H(R(0,0),x)*[1-x]^-1*z2 + 608/81*H(R(0,0),x)*[1+x]^-1 + 64/9*H(R(0,0),x)*[1+x]^-1*z2 - 
         832/81*H(R(0,0),x)*x - 32/9*H(R(0,0),x)*z2 + 224/9*H(R(0,0),x)*z2*x - 1544/27*H(R(0,0,0),x
         ) + 1168/27*H(R(0,0,0),x)*[1-x]^-1 + 640/27*H(R(0,0,0),x)*[1+x]^-1 + 1336/27*H(R(0,0,0),x)
         *x - 64/3*H(R(0,0,0,0),x) + 32/3*H(R(0,0,0,0),x)*[1-x]^-1 + 32/3*H(R(0,0,0,0),x)*[1+x]^-1
          + 32/9*H(R(0,0,0,0),x)*x + 448/9*H(R(1),x) - 128/9*H(R(1),x)*[1-x]^-1*z3 - 448/9*H(R(1),x
         )*x + 64/9*H(R(1),x)*z3 + 64/9*H(R(1),x)*z3*x + 64/9*H(R(1,-2,0),x) - 128/9*H(R(1,-2,0),x)
         *[1-x]^-1 + 64/9*H(R(1,-2,0),x)*x + 32/9*H(R(1,0),x) - 32/9*H(R(1,0),x)*x + 64/9*H(R(1,0,0
         ),x) - 320/9*H(R(1,0,0),x)*[1-x]^-1 + 256/9*H(R(1,0,0),x)*x + 128/9*H(R(1,0,0,0),x) - 256/
         9*H(R(1,0,0,0),x)*[1-x]^-1 + 128/9*H(R(1,0,0,0),x)*x - 128/9*H(R(1,1),x) + 128/9*H(R(1,1),
         x)*x + 32/9*H(R(1,3),x) - 64/9*H(R(1,3),x)*[1-x]^-1 + 32/9*H(R(1,3),x)*x + 104/3*H(R(2),x)
          + 248/9*H(R(2),x)*x + 16/9*H(R(2,0),x) + 16/9*H(R(2,0),x)*x + 16/3*H(R(2,0,0),x) - 32/3*
         H(R(2,0,0),x)*[1-x]^-1 + 16/3*H(R(2,0,0),x)*x - 64/9*H(R(2,1),x) - 64/9*H(R(2,1),x)*x + 
         1232/27*H(R(3),x) + 320/27*H(R(3),x)*[1-x]^-1 - 640/27*H(R(3),x)*[1+x]^-1 - 1552/27*H(R(3)
         ,x)*x - 16/9*H(R(3,0),x) + 32/9*H(R(3,0),x)*[1-x]^-1 - 16/9*H(R(3,0),x)*x - 64/3*H(R(3,1),
         x) + 128/9*H(R(3,1),x)*[1+x]^-1 + 64/3*H(R(3,1),x)*x + 160/9*H(R(4),x) + 64/9*H(R(4),x)*
         [1-x]^-1 - 128/9*H(R(4),x)*[1+x]^-1 - 224/9*H(R(4),x)*x )

       + ca*cf^2*nf * (  - 340495/81 - 34066/81*[1-x]^-1 - 1568/3*[1-x]^-1*z5 + 19696/27*[1-x]^-1*
         z3 + 440/3*[1-x]^-1*z2 + 128*[1-x]^-1*z2*z3 + 6752/45*[1-x]^-1*z2^2 - 1184/3*[1+x]^-1*z5
          + 10328/9*[1+x]^-1*z3 - 21848/81*[1+x]^-1*z2 + 1600/3*[1+x]^-1*z2*z3 - 512/45*[1+x]^-1*
         z2^2 + 374561/81*x + 456*z5 + 472/3*z5*x + 51832/27*z3 + 6904/27*z3*x + 110032/81*z2 + 
         114680/81*z2*x - 1184/3*z2*z3 + 192*z2*z3*x + 2272/15*z2^2 + 26992/45*z2^2*x - 512/3*H(R(
         -4,0),x) - 128/3*H(R(-4,0),x)*[1-x]^-1 + 256*H(R(-4,0),x)*[1+x]^-1 + 704/3*H(R(-4,0),x)*x
          - 64/3*H(R(-3),x)*[1-x]^-1*z2 - 2560/3*H(R(-3),x)*[1+x]^-1*z2 + 1216/3*H(R(-3),x)*z2 - 
         1088/3*H(R(-3),x)*z2*x + 896/3*H(R(-3,-1,0),x)*[1-x]^-1 - 512/3*H(R(-3,-1,0),x)*[1+x]^-1
          - 256*H(R(-3,-1,0),x)*x + 544/9*H(R(-3,0),x) - 1600/9*H(R(-3,0),x)*[1-x]^-1 + 2240/9*H(R(
         -3,0),x)*[1+x]^-1 + 736*H(R(-3,0),x)*x - 1504/3*H(R(-3,0,0),x) - 64/3*H(R(-3,0,0),x)*
         [1-x]^-1 + 2560/3*H(R(-3,0,0),x)*[1+x]^-1 + 544*H(R(-3,0,0),x)*x - 1216/3*H(R(-3,2),x) + 
         512/3*H(R(-3,2),x)*[1-x]^-1 + 768*H(R(-3,2),x)*[1+x]^-1 + 704/3*H(R(-3,2),x)*x - 1408/3*H(
         R(-2),x)*[1-x]^-1*z3 + 256*H(R(-2),x)*[1-x]^-1*z2 + 512*H(R(-2),x)*[1+x]^-1*z3 - 34688/9*
         H(R(-2),x)*[1+x]^-1*z2 - 160/3*H(R(-2),x)*z3 + 1568/3*H(R(-2),x)*z3*x + 10624/9*H(R(-2),x)
         *z2 - 31168/9*H(R(-2),x)*z2*x + 256*H(R(-2,-2,0),x) - 896/3*H(R(-2,-2,0),x)*[1-x]^-1 - 512/
         3*H(R(-2,-2,0),x)*[1+x]^-1 + 128/3*H(R(-2,-2,0),x)*x + 1280/3*H(R(-2,-1),x)*[1-x]^-1*z2 + 
         1024*H(R(-2,-1),x)*[1+x]^-1*z2 - 2048/3*H(R(-2,-1),x)*z2 + 256*H(R(-2,-1),x)*z2*x - 1792/3
         *H(R(-2,-1,-1,0),x) + 3584/3*H(R(-2,-1,-1,0),x)*[1-x]^-1 - 1792/3*H(R(-2,-1,-1,0),x)*x - 
         448/3*H(R(-2,-1,0),x) + 4096/3*H(R(-2,-1,0),x)*[1-x]^-1 - 1280/3*H(R(-2,-1,0),x)*[1+x]^-1
          - 5056/3*H(R(-2,-1,0),x)*x + 1216/3*H(R(-2,-1,0,0),x) + 256/3*H(R(-2,-1,0,0),x)*[1-x]^-1
          - 2560/3*H(R(-2,-1,0,0),x)*[1+x]^-1 - 1472/3*H(R(-2,-1,0,0),x)*x + 384*H(R(-2,-1,2),x) + 
         512/3*H(R(-2,-1,2),x)*[1-x]^-1 - 1024*H(R(-2,-1,2),x)*[1+x]^-1 - 1664/3*H(R(-2,-1,2),x)*x
          + 16448/27*H(R(-2,0),x) - 224*H(R(-2,0),x)*[1-x]^-1 - 128/3*H(R(-2,0),x)*[1-x]^-1*z2 - 
         20656/27*H(R(-2,0),x)*[1+x]^-1 - 1024/3*H(R(-2,0),x)*[1+x]^-1*z2 - 34112/27*H(R(-2,0),x)*x
          + 448/3*H(R(-2,0),x)*z2 - 320/3*H(R(-2,0),x)*z2*x - 2704/9*H(R(-2,0,0),x) - 1792/3*H(R(-2
         ,0,0),x)*[1-x]^-1 + 18176/9*H(R(-2,0,0),x)*[1+x]^-1 + 18640/9*H(R(-2,0,0),x)*x - 608*H(R(
         -2,0,0,0),x) - 832/3*H(R(-2,0,0,0),x)*[1-x]^-1 + 1344*H(R(-2,0,0,0),x)*[1+x]^-1 + 2656/3*
         H(R(-2,0,0,0),x)*x - 11296/9*H(R(-2,2),x) + 1280/3*H(R(-2,2),x)*[1-x]^-1 + 32768/9*H(R(-2,
         2),x)*[1+x]^-1 + 23584/9*H(R(-2,2),x)*x + 320*H(R(-2,2,0),x) + 256/3*H(R(-2,2,0),x)*
         [1-x]^-1 - 2048/3*H(R(-2,2,0),x)*[1+x]^-1 - 1216/3*H(R(-2,2,0),x)*x + 1280*H(R(-2,2,1),x)
          - 2560*H(R(-2,2,1),x)*[1+x]^-1 - 1280*H(R(-2,2,1),x)*x - 192*H(R(-2,3),x) + 256/3*H(R(-2,
         3),x)*[1-x]^-1 + 1280/3*H(R(-2,3),x)*[1+x]^-1 + 320/3*H(R(-2,3),x)*x - 36352/9*H(R(-1),x)*
         [1+x]^-1*z3 - 41312/27*H(R(-1),x)*[1+x]^-1*z2 - 1088*H(R(-1),x)*[1+x]^-1*z2^2 + 13376/9*H(
         R(-1),x)*z3 - 22976/9*H(R(-1),x)*z3*x - 49856/27*H(R(-1),x)*z2 - 91168/27*H(R(-1),x)*z2*x
          + 544*H(R(-1),x)*z2^2 - 544*H(R(-1),x)*z2^2*x + 640/3*H(R(-1,-3,0),x) - 1280/3*H(R(-1,-3,
         0),x)*[1+x]^-1 - 640/3*H(R(-1,-3,0),x)*x + 1024*H(R(-1,-2),x)*[1+x]^-1*z2 - 512*H(R(-1,-2)
         ,x)*z2 + 512*H(R(-1,-2),x)*z2*x - 64/3*H(R(-1,-2,0),x) - 1280/3*H(R(-1,-2,0),x)*[1+x]^-1
          - 448*H(R(-1,-2,0),x)*x + 1280/3*H(R(-1,-2,0,0),x) - 2560/3*H(R(-1,-2,0,0),x)*[1+x]^-1 - 
         1280/3*H(R(-1,-2,0,0),x)*x + 512*H(R(-1,-2,2),x) - 1024*H(R(-1,-2,2),x)*[1+x]^-1 - 512*H(
         R(-1,-2,2),x)*x - 7168/3*H(R(-1,-1),x)*[1+x]^-1*z3 + 17920/3*H(R(-1,-1),x)*[1+x]^-1*z2 + 
         3584/3*H(R(-1,-1),x)*z3 - 3584/3*H(R(-1,-1),x)*z3*x - 4736/3*H(R(-1,-1),x)*z2 + 13184/3*H(
         R(-1,-1),x)*z2*x + 1792/3*H(R(-1,-1,-1,0),x) + 1792/3*H(R(-1,-1,-1,0),x)*x + 2720/3*H(R(-1
         ,-1,0),x) - 1024*H(R(-1,-1,0),x)*[1+x]^-1*z2 + 2720/3*H(R(-1,-1,0),x)*x + 512*H(R(-1,-1,0)
         ,x)*z2 - 512*H(R(-1,-1,0),x)*z2*x + 3584/3*H(R(-1,-1,0,0),x) - 3840*H(R(-1,-1,0,0),x)*
         [1+x]^-1 - 7936/3*H(R(-1,-1,0,0),x)*x + 2560/3*H(R(-1,-1,0,0,0),x) - 5120/3*H(R(-1,-1,0,0,
         0),x)*[1+x]^-1 - 2560/3*H(R(-1,-1,0,0,0),x)*x + 5632/3*H(R(-1,-1,2),x) - 17920/3*H(R(-1,-1
         ,2),x)*[1+x]^-1 - 4096*H(R(-1,-1,2),x)*x - 2048/3*H(R(-1,-1,2,0),x) + 4096/3*H(R(-1,-1,2,0
         ),x)*[1+x]^-1 + 2048/3*H(R(-1,-1,2,0),x)*x - 7168/3*H(R(-1,-1,2,1),x) + 14336/3*H(R(-1,-1,
         2,1),x)*[1+x]^-1 + 7168/3*H(R(-1,-1,2,1),x)*x - 512/3*H(R(-1,-1,3),x) + 1024/3*H(R(-1,-1,3
         ),x)*[1+x]^-1 + 512/3*H(R(-1,-1,3),x)*x - 64312/81*H(R(-1,0),x) - 59248/81*H(R(-1,0),x)*
         [1+x]^-1 - 1216/3*H(R(-1,0),x)*[1+x]^-1*z3 - 42304/9*H(R(-1,0),x)*[1+x]^-1*z2 - 123560/81*
         H(R(-1,0),x)*x + 608/3*H(R(-1,0),x)*z3 - 608/3*H(R(-1,0),x)*z3*x + 15200/9*H(R(-1,0),x)*z2
          - 27104/9*H(R(-1,0),x)*z2*x + 40232/27*H(R(-1,0,0),x) - 20656/27*H(R(-1,0,0),x)*[1+x]^-1
          - 1984/3*H(R(-1,0,0),x)*[1+x]^-1*z2 + 19576/27*H(R(-1,0,0),x)*x + 992/3*H(R(-1,0,0),x)*z2
          - 992/3*H(R(-1,0,0),x)*z2*x - 1312/9*H(R(-1,0,0,0),x) + 14336/9*H(R(-1,0,0,0),x)*[1+x]^-1
          + 13024/9*H(R(-1,0,0,0),x)*x - 1696/3*H(R(-1,0,0,0,0),x) + 3392/3*H(R(-1,0,0,0,0),x)*
         [1+x]^-1 + 1696/3*H(R(-1,0,0,0,0),x)*x + 62096/27*H(R(-1,2),x) + 41312/27*H(R(-1,2),x)*
         [1+x]^-1 + 1408/3*H(R(-1,2),x)*[1+x]^-1*z2 + 103408/27*H(R(-1,2),x)*x - 704/3*H(R(-1,2),x)
         *z2 + 704/3*H(R(-1,2),x)*z2*x - 1088/3*H(R(-1,2,0),x) + 640/3*H(R(-1,2,0),x)*[1+x]^-1 - 
         448/3*H(R(-1,2,0),x)*x + 192*H(R(-1,2,0,0),x) - 384*H(R(-1,2,0,0),x)*[1+x]^-1 - 192*H(R(-1
         ,2,0,0),x)*x - 6784/9*H(R(-1,2,1),x) - 7936/9*H(R(-1,2,1),x)*[1+x]^-1 - 14720/9*H(R(-1,2,1
         ),x)*x + 256/3*H(R(-1,2,1,0),x) - 512/3*H(R(-1,2,1,0),x)*[1+x]^-1 - 256/3*H(R(-1,2,1,0),x)
         *x + 256/3*H(R(-1,2,2),x) - 512/3*H(R(-1,2,2),x)*[1+x]^-1 - 256/3*H(R(-1,2,2),x)*x - 11584/
         9*H(R(-1,3),x) + 34688/9*H(R(-1,3),x)*[1+x]^-1 + 23104/9*H(R(-1,3),x)*x + 384*H(R(-1,3,0),
         x) - 768*H(R(-1,3,0),x)*[1+x]^-1 - 384*H(R(-1,3,0),x)*x + 4096/3*H(R(-1,3,1),x) - 8192/3*
         H(R(-1,3,1),x)*[1+x]^-1 - 4096/3*H(R(-1,3,1),x)*x - 896/3*H(R(-1,4),x) + 1792/3*H(R(-1,4),
         x)*[1+x]^-1 + 896/3*H(R(-1,4),x)*x - 244922/81*H(R(0),x) - 5512/27*H(R(0),x)*[1-x]^-1 + 
         9392/9*H(R(0),x)*[1-x]^-1*z3 - 472/27*H(R(0),x)*[1-x]^-1*z2 - 1072/5*H(R(0),x)*[1-x]^-1*
         z2^2 + 120*H(R(0),x)*[1+x]^-1 + 16064/9*H(R(0),x)*[1+x]^-1*z3 + 7304/27*H(R(0),x)*[1+x]^-1
         *z2 + 4112/15*H(R(0),x)*[1+x]^-1*z2^2 + 162926/81*H(R(0),x)*x - 7424/9*H(R(0),x)*z3 + 1248
         *H(R(0),x)*z3*x + 35584/27*H(R(0),x)*z2 + 23120/9*H(R(0),x)*z2*x + 448/15*H(R(0),x)*z2^2
          + 4432/15*H(R(0),x)*z2^2*x - 123248/81*H(R(0,0),x) + 832/9*H(R(0,0),x)*[1-x]^-1 + 96*H(R(
         0,0),x)*[1-x]^-1*z3 + 1808/9*H(R(0,0),x)*[1-x]^-1*z2 + 33512/81*H(R(0,0),x)*[1+x]^-1 + 608
         *H(R(0,0),x)*[1+x]^-1*z3 + 14752/9*H(R(0,0),x)*[1+x]^-1*z2 + 33776/27*H(R(0,0),x)*x - 704/
         3*H(R(0,0),x)*z3 + 384*H(R(0,0),x)*z3*x - 656*H(R(0,0),x)*z2 + 10960/9*H(R(0,0),x)*z2*x - 
         36808/27*H(R(0,0,0),x) + 3064/27*H(R(0,0,0),x)*[1-x]^-1 + 256*H(R(0,0,0),x)*[1-x]^-1*z2 + 
         25192/27*H(R(0,0,0),x)*[1+x]^-1 + 512*H(R(0,0,0),x)*[1+x]^-1*z2 + 1984/3*H(R(0,0,0),x)*x
          - 1568/3*H(R(0,0,0),x)*z2 - 32*H(R(0,0,0),x)*z2*x + 128/3*H(R(0,0,0,0),x) - 528*H(R(0,0,0
         ,0),x)*[1-x]^-1 - 176/3*H(R(0,0,0,0),x)*[1+x]^-1 + 160/3*H(R(0,0,0,0),x)*x + 1792/3*H(R(0,
         0,0,0,0),x) - 1280/3*H(R(0,0,0,0,0),x)*[1-x]^-1 - 1280/3*H(R(0,0,0,0,0),x)*[1+x]^-1 - 
         81832/27*H(R(1),x) + 5888/3*H(R(1),x)*[1-x]^-1*z3 - 2848/5*H(R(1),x)*[1-x]^-1*z2^2 + 81832/
         27*H(R(1),x)*x - 2048/3*H(R(1),x)*z3 - 1280*H(R(1),x)*z3*x - 496*H(R(1),x)*z2 + 496*H(R(1)
         ,x)*z2*x + 1424/5*H(R(1),x)*z2^2 + 1424/5*H(R(1),x)*z2^2*x + 448/3*H(R(1,-3,0),x) - 896/3*
         H(R(1,-3,0),x)*[1-x]^-1 + 448/3*H(R(1,-3,0),x)*x + 128*H(R(1,-2),x)*[1-x]^-1*z2 - 64*H(R(1
         ,-2),x)*z2 - 64*H(R(1,-2),x)*z2*x - 896/3*H(R(1,-2,-1,0),x) + 1792/3*H(R(1,-2,-1,0),x)*
         [1-x]^-1 - 896/3*H(R(1,-2,-1,0),x)*x - 7424/9*H(R(1,-2,0),x) + 11392/9*H(R(1,-2,0),x)*
         [1-x]^-1 - 3968/9*H(R(1,-2,0),x)*x - 704/3*H(R(1,-2,0,0),x) + 1408/3*H(R(1,-2,0,0),x)*
         [1-x]^-1 - 704/3*H(R(1,-2,0,0),x)*x - 256/3*H(R(1,-2,2),x) + 512/3*H(R(1,-2,2),x)*[1-x]^-1
          - 256/3*H(R(1,-2,2),x)*x - 12968/81*H(R(1,0),x) - 41504/81*H(R(1,0),x)*[1-x]^-1 - 2944/3*
         H(R(1,0),x)*[1-x]^-1*z3 + 512/9*H(R(1,0),x)*[1-x]^-1*z2 + 54472/81*H(R(1,0),x)*x + 1472/3*
         H(R(1,0),x)*z3 + 1472/3*H(R(1,0),x)*z3*x + 128/9*H(R(1,0),x)*z2 - 640/9*H(R(1,0),x)*z2*x
          - 680/27*H(R(1,0,0),x) - 41744/27*H(R(1,0,0),x)*[1-x]^-1 - 320*H(R(1,0,0),x)*[1-x]^-1*z2
          + 42424/27*H(R(1,0,0),x)*x + 160*H(R(1,0,0),x)*z2 + 160*H(R(1,0,0),x)*z2*x + 7576/9*H(R(1
         ,0,0,0),x) - 18224/9*H(R(1,0,0,0),x)*[1-x]^-1 + 10648/9*H(R(1,0,0,0),x)*x + 800/3*H(R(1,0,
         0,0,0),x) - 1600/3*H(R(1,0,0,0,0),x)*[1-x]^-1 + 800/3*H(R(1,0,0,0,0),x)*x + 15056/9*H(R(1,
         1),x) - 5632/3*H(R(1,1),x)*[1-x]^-1*z3 - 15056/9*H(R(1,1),x)*x + 2816/3*H(R(1,1),x)*z3 + 
         2816/3*H(R(1,1),x)*z3*x + 896/3*H(R(1,1),x)*z2 - 896/3*H(R(1,1),x)*z2*x + 2048/3*H(R(1,1,
         -2,0),x) - 4096/3*H(R(1,1,-2,0),x)*[1-x]^-1 + 2048/3*H(R(1,1,-2,0),x)*x + 128/3*H(R(1,1,0)
         ,x) - 512*H(R(1,1,0),x)*[1-x]^-1*z2 - 128/3*H(R(1,1,0),x)*x + 256*H(R(1,1,0),x)*z2 + 256*
         H(R(1,1,0),x)*z2*x + 320/3*H(R(1,1,0,0),x) - 2560/3*H(R(1,1,0,0),x)*[1-x]^-1 + 2240/3*H(R(
         1,1,0,0),x)*x - 704/3*H(R(1,1,0,0,0),x) + 1408/3*H(R(1,1,0,0,0),x)*[1-x]^-1 - 704/3*H(R(1,
         1,0,0,0),x)*x + 256/3*H(R(1,1,3),x) - 512/3*H(R(1,1,3),x)*[1-x]^-1 + 256/3*H(R(1,1,3),x)*x
          + 128/3*H(R(1,2),x) - 128/3*H(R(1,2),x)*x + 64/3*H(R(1,2,0,0),x) - 128/3*H(R(1,2,0,0),x)*
         [1-x]^-1 + 64/3*H(R(1,2,0,0),x)*x - 416*H(R(1,3),x) + 2368/3*H(R(1,3),x)*[1-x]^-1 - 1120/3
         *H(R(1,3),x)*x - 64*H(R(1,3,0),x) + 128*H(R(1,3,0),x)*[1-x]^-1 - 64*H(R(1,3,0),x)*x + 256/
         3*H(R(1,3,1),x) - 512/3*H(R(1,3,1),x)*[1-x]^-1 + 256/3*H(R(1,3,1),x)*x - 192*H(R(1,4),x)
          + 384*H(R(1,4),x)*[1-x]^-1 - 192*H(R(1,4),x)*x - 174344/81*H(R(2),x) - 41504/81*H(R(2),x)
         *[1-x]^-1 - 896*H(R(2),x)*[1-x]^-1*z3 + 640/3*H(R(2),x)*[1-x]^-1*z2 - 96*H(R(2),x)*
         [1+x]^-1 + 512*H(R(2),x)*[1+x]^-1*z3 - 2048/3*H(R(2),x)*[1+x]^-1*z2 - 114680/81*H(R(2),x)*
         x + 608/3*H(R(2),x)*z3 + 2144/3*H(R(2),x)*z3*x + 160/3*H(R(2),x)*z2 - 864*H(R(2),x)*z2*x
          + 1024/3*H(R(2,-2,0),x) - 1024/3*H(R(2,-2,0),x)*[1-x]^-1 - 384*H(R(2,-2,0),x)*[1+x]^-1 - 
         128/3*H(R(2,-2,0),x)*x + 3944/27*H(R(2,0),x) - 18496/27*H(R(2,0),x)*[1-x]^-1 - 640/3*H(R(2
         ,0),x)*[1-x]^-1*z2 + 256*H(R(2,0),x)*[1+x]^-1*z2 + 15848/27*H(R(2,0),x)*x - 64/3*H(R(2,0),
         x)*z2 + 704/3*H(R(2,0),x)*z2*x + 3296/9*H(R(2,0,0),x) - 9328/9*H(R(2,0,0),x)*[1-x]^-1 - 64
         *H(R(2,0,0),x)*[1+x]^-1 + 6176/9*H(R(2,0,0),x)*x - 80*H(R(2,0,0,0),x) + 64/3*H(R(2,0,0,0),
         x)*[1-x]^-1 - 320/3*H(R(2,0,0,0),x)*[1+x]^-1 - 560/3*H(R(2,0,0,0),x)*x + 7456/9*H(R(2,1),x
         ) + 1792/3*H(R(2,1),x)*[1+x]^-1*z2 + 6688/9*H(R(2,1),x)*x - 896/3*H(R(2,1),x)*z2 + 896/3*
         H(R(2,1),x)*z2*x + 64/3*H(R(2,1,0),x) + 64/3*H(R(2,1,0),x)*x + 448/3*H(R(2,1,0,0),x) - 128/
         3*H(R(2,1,0,0),x)*[1-x]^-1 - 896/3*H(R(2,1,0,0),x)*[1+x]^-1 - 448/3*H(R(2,1,0,0),x)*x + 64/
         3*H(R(2,2),x) + 64/3*H(R(2,2),x)*x + 64*H(R(2,3),x) + 128*H(R(2,3),x)*[1-x]^-1 - 896/3*H(
         R(2,3),x)*[1+x]^-1 - 704/3*H(R(2,3),x)*x - 19136/27*H(R(3),x) - 12880/27*H(R(3),x)*
         [1-x]^-1 + 128*H(R(3),x)*[1-x]^-1*z2 - 20656/27*H(R(3),x)*[1+x]^-1 - 704/3*H(R(3),x)*
         [1+x]^-1*z2 - 23120/9*H(R(3),x)*x + 64/3*H(R(3),x)*z2 - 192*H(R(3),x)*z2*x + 200*H(R(3,0),
         x) - 880/3*H(R(3,0),x)*[1-x]^-1 - 320/3*H(R(3,0),x)*[1+x]^-1 + 728/3*H(R(3,0),x)*x - 32*H(
         R(3,0,0),x) - 128*H(R(3,0,0),x)*[1-x]^-1 + 128/3*H(R(3,0,0),x)*[1+x]^-1 - 32/3*H(R(3,0,0),
         x)*x + 992/9*H(R(3,1),x) - 64*H(R(3,1),x)*[1-x]^-1 + 3968/9*H(R(3,1),x)*[1+x]^-1 + 11104/9
         *H(R(3,1),x)*x - 64/3*H(R(3,1,0),x) - 128/3*H(R(3,1,0),x)*[1-x]^-1 + 256/3*H(R(3,1,0),x)*
         [1+x]^-1 + 64*H(R(3,1,0),x)*x - 64/3*H(R(3,2),x) - 128/3*H(R(3,2),x)*[1-x]^-1 + 256/3*H(R(
         3,2),x)*[1+x]^-1 + 64*H(R(3,2),x)*x + 6448/9*H(R(4),x) - 496/3*H(R(4),x)*[1-x]^-1 - 14432/
         9*H(R(4),x)*[1+x]^-1 - 10960/9*H(R(4),x)*x - 16/3*H(R(4,0),x) - 192*H(R(4,0),x)*[1-x]^-1
          + 640/3*H(R(4,0),x)*[1+x]^-1 + 688/3*H(R(4,0),x)*x - 1088/3*H(R(4,1),x) - 640/3*H(R(4,1),
         x)*[1-x]^-1 + 2560/3*H(R(4,1),x)*[1+x]^-1 + 1472/3*H(R(4,1),x)*x + 352*H(R(5),x) - 448/3*
         H(R(5),x)*[1-x]^-1 - 1216/3*H(R(5),x)*[1+x]^-1 + 32*H(R(5),x)*x )

       + ca^2*cf*nf * (  - 8315/162 - 24137/81*[1-x]^-1 + 1904/3*[1-x]^-1*z5 - 3052/3*[1-x]^-1*z3
          + 20320/81*[1-x]^-1*z2 + 160/3*[1-x]^-1*z2*z3 - 728/5*[1-x]^-1*z2^2 + 2528/9*[1+x]^-1*z5
          - 4624/9*[1+x]^-1*z3 + 17728/81*[1+x]^-1*z2 - 512/3*[1+x]^-1*z2*z3 - 760/9*[1+x]^-1*z2^2
          + 18863/54*x - 4360/9*z5 - 1592/9*z5*x - 1304/3*z3 + 5188/9*z3*x - 64/3*z3^2 - 64/3*z3^2*
         x - 14056/81*z2 - 22796/27*z2*x + 256/3*z2*z3 - 320/3*z2*z3*x + 1892/45*z2^2 - 8576/45*
         z2^2*x - 1984/105*z2^3 - 1984/105*z2^3*x + 32*H(R(-4,0),x) - 128/3*H(R(-4,0),x)*[1+x]^-1
          - 32*H(R(-4,0),x)*x + 256/9*H(R(-3),x)*[1-x]^-1*z2 + 1888/9*H(R(-3),x)*[1+x]^-1*z2 - 1072/
         9*H(R(-3),x)*z2 + 272/3*H(R(-3),x)*z2*x + 416/9*H(R(-3,-1,0),x) - 128*H(R(-3,-1,0),x)*
         [1-x]^-1 - 64/9*H(R(-3,-1,0),x)*[1+x]^-1 + 736/9*H(R(-3,-1,0),x)*x - 464/9*H(R(-3,0),x) + 
         32/9*H(R(-3,0),x)*[1-x]^-1 + 32/9*H(R(-3,0),x)*[1+x]^-1 - 896/9*H(R(-3,0),x)*x + 304/3*H(
         R(-3,0,0),x) - 224/9*H(R(-3,0,0),x)*[1-x]^-1 - 1312/9*H(R(-3,0,0),x)*[1+x]^-1 - 688/9*H(R(
         -3,0,0),x)*x + 1280/9*H(R(-3,2),x) - 832/9*H(R(-3,2),x)*[1-x]^-1 - 640/3*H(R(-3,2),x)*
         [1+x]^-1 - 448/9*H(R(-3,2),x)*x + 320/3*H(R(-2),x)*[1-x]^-1*z3 + 64/3*H(R(-2),x)*[1-x]^-1*
         z2 - 256/3*H(R(-2),x)*[1+x]^-1*z3 + 9088/9*H(R(-2),x)*[1+x]^-1*z2 + 16/3*H(R(-2),x)*z3 - 
         112*H(R(-2),x)*z3*x - 3256/9*H(R(-2),x)*z2 + 8056/9*H(R(-2),x)*z2*x - 160/3*H(R(-2,-2,0),x
         ) + 256/3*H(R(-2,-2,0),x)*[1-x]^-1 - 32*H(R(-2,-2,0),x)*x - 256/3*H(R(-2,-1),x)*[1-x]^-1*
         z2 - 1024/3*H(R(-2,-1),x)*[1+x]^-1*z2 + 192*H(R(-2,-1),x)*z2 - 320/3*H(R(-2,-1),x)*z2*x + 
         512/3*H(R(-2,-1,-1,0),x) - 1024/3*H(R(-2,-1,-1,0),x)*[1-x]^-1 + 512/3*H(R(-2,-1,-1,0),x)*x
          + 112/9*H(R(-2,-1,0),x) - 1088/3*H(R(-2,-1,0),x)*[1-x]^-1 + 3920/9*H(R(-2,-1,0),x)*x - 
         224/3*H(R(-2,-1,0,0),x) - 128/3*H(R(-2,-1,0,0),x)*[1-x]^-1 + 512/3*H(R(-2,-1,0,0),x)*
         [1+x]^-1 + 352/3*H(R(-2,-1,0,0),x)*x - 320/3*H(R(-2,-1,2),x) - 256/3*H(R(-2,-1,2),x)*
         [1-x]^-1 + 1024/3*H(R(-2,-1,2),x)*[1+x]^-1 + 192*H(R(-2,-1,2),x)*x - 7984/27*H(R(-2,0),x)
          + 344/3*H(R(-2,0),x)*[1-x]^-1 + 64/3*H(R(-2,0),x)*[1-x]^-1*z2 + 9248/27*H(R(-2,0),x)*
         [1+x]^-1 + 320/3*H(R(-2,0),x)*[1+x]^-1*z2 + 16120/27*H(R(-2,0),x)*x - 176/3*H(R(-2,0),x)*
         z2 + 112/3*H(R(-2,0),x)*z2*x - 64/9*H(R(-2,0,0),x) + 144*H(R(-2,0,0),x)*[1-x]^-1 - 3136/9*
         H(R(-2,0,0),x)*[1+x]^-1 - 3152/9*H(R(-2,0,0),x)*x + 368/3*H(R(-2,0,0,0),x) + 64*H(R(-2,0,0
         ,0),x)*[1-x]^-1 - 832/3*H(R(-2,0,0,0),x)*[1+x]^-1 - 560/3*H(R(-2,0,0,0),x)*x + 368*H(R(-2,
         2),x) - 608/3*H(R(-2,2),x)*[1-x]^-1 - 9088/9*H(R(-2,2),x)*[1+x]^-1 - 2032/3*H(R(-2,2),x)*x
          - 64*H(R(-2,2,0),x) - 128/3*H(R(-2,2,0),x)*[1-x]^-1 + 512/3*H(R(-2,2,0),x)*[1+x]^-1 + 320/
         3*H(R(-2,2,0),x)*x - 1024/3*H(R(-2,2,1),x) + 2048/3*H(R(-2,2,1),x)*[1+x]^-1 + 1024/3*H(R(
         -2,2,1),x)*x + 96*H(R(-2,3),x) - 128/3*H(R(-2,3),x)*[1-x]^-1 - 512/3*H(R(-2,3),x)*[1+x]^-1
          - 160/3*H(R(-2,3),x)*x + 10112/9*H(R(-1),x)*[1+x]^-1*z3 + 18496/27*H(R(-1),x)*[1+x]^-1*z2
          + 272*H(R(-1),x)*[1+x]^-1*z2^2 - 3808/9*H(R(-1),x)*z3 + 6304/9*H(R(-1),x)*z3*x + 13984/27
         *H(R(-1),x)*z2 + 32480/27*H(R(-1),x)*z2*x - 136*H(R(-1),x)*z2^2 + 136*H(R(-1),x)*z2^2*x - 
         416/9*H(R(-1,-3,0),x) + 832/9*H(R(-1,-3,0),x)*[1+x]^-1 + 416/9*H(R(-1,-3,0),x)*x - 1024/3*
         H(R(-1,-2),x)*[1+x]^-1*z2 + 512/3*H(R(-1,-2),x)*z2 - 512/3*H(R(-1,-2),x)*z2*x + 128/3*H(R(
         -1,-2,0),x) + 128/3*H(R(-1,-2,0),x)*x - 256/3*H(R(-1,-2,0,0),x) + 512/3*H(R(-1,-2,0,0),x)*
         [1+x]^-1 + 256/3*H(R(-1,-2,0,0),x)*x - 512/3*H(R(-1,-2,2),x) + 1024/3*H(R(-1,-2,2),x)*
         [1+x]^-1 + 512/3*H(R(-1,-2,2),x)*x + 2048/3*H(R(-1,-1),x)*[1+x]^-1*z3 - 5120/3*H(R(-1,-1),
         x)*[1+x]^-1*z2 - 1024/3*H(R(-1,-1),x)*z3 + 1024/3*H(R(-1,-1),x)*z3*x + 1408/3*H(R(-1,-1),x
         )*z2 - 3712/3*H(R(-1,-1),x)*z2*x - 512/3*H(R(-1,-1,-1,0),x) - 512/3*H(R(-1,-1,-1,0),x)*x
          - 2720/9*H(R(-1,-1,0),x) + 256*H(R(-1,-1,0),x)*[1+x]^-1*z2 - 2720/9*H(R(-1,-1,0),x)*x - 
         128*H(R(-1,-1,0),x)*z2 + 128*H(R(-1,-1,0),x)*z2*x - 832/3*H(R(-1,-1,0,0),x) + 2560/3*H(R(
         -1,-1,0,0),x)*[1+x]^-1 + 576*H(R(-1,-1,0,0),x)*x - 640/3*H(R(-1,-1,0,0,0),x) + 1280/3*H(R(
         -1,-1,0,0,0),x)*[1+x]^-1 + 640/3*H(R(-1,-1,0,0,0),x)*x - 1664/3*H(R(-1,-1,2),x) + 5120/3*
         H(R(-1,-1,2),x)*[1+x]^-1 + 1152*H(R(-1,-1,2),x)*x + 512/3*H(R(-1,-1,2,0),x) - 1024/3*H(R(
         -1,-1,2,0),x)*[1+x]^-1 - 512/3*H(R(-1,-1,2,0),x)*x + 2048/3*H(R(-1,-1,2,1),x) - 4096/3*H(
         R(-1,-1,2,1),x)*[1+x]^-1 - 2048/3*H(R(-1,-1,2,1),x)*x + 16028/81*H(R(-1,0),x) + 40640/81*
         H(R(-1,0),x)*[1+x]^-1 + 1792/9*H(R(-1,0),x)*[1+x]^-1*z3 + 11264/9*H(R(-1,0),x)*[1+x]^-1*z2
          + 56668/81*H(R(-1,0),x)*x - 896/9*H(R(-1,0),x)*z3 + 896/9*H(R(-1,0),x)*z3*x - 4048/9*H(R(
         -1,0),x)*z2 + 7216/9*H(R(-1,0),x)*z2*x - 11128/27*H(R(-1,0,0),x) + 9248/27*H(R(-1,0,0),x)*
         [1+x]^-1 + 1760/9*H(R(-1,0,0),x)*[1+x]^-1*z2 - 1880/27*H(R(-1,0,0),x)*x - 880/9*H(R(-1,0,0
         ),x)*z2 + 880/9*H(R(-1,0,0),x)*z2*x - 112/9*H(R(-1,0,0,0),x) - 2176/9*H(R(-1,0,0,0),x)*
         [1+x]^-1 - 2288/9*H(R(-1,0,0,0),x)*x + 976/9*H(R(-1,0,0,0,0),x) - 1952/9*H(R(-1,0,0,0,0),x
         )*[1+x]^-1 - 976/9*H(R(-1,0,0,0,0),x)*x - 18064/27*H(R(-1,2),x) - 18496/27*H(R(-1,2),x)*
         [1+x]^-1 - 128*H(R(-1,2),x)*[1+x]^-1*z2 - 36560/27*H(R(-1,2),x)*x + 64*H(R(-1,2),x)*z2 - 
         64*H(R(-1,2),x)*z2*x + 64*H(R(-1,2,0),x) + 64*H(R(-1,2,0),x)*x - 64*H(R(-1,2,0,0),x) + 128
         *H(R(-1,2,0,0),x)*[1+x]^-1 + 64*H(R(-1,2,0,0),x)*x + 1664/9*H(R(-1,2,1),x) + 2816/9*H(R(-1
         ,2,1),x)*[1+x]^-1 + 4480/9*H(R(-1,2,1),x)*x + 2816/9*H(R(-1,3),x) - 9088/9*H(R(-1,3),x)*
         [1+x]^-1 - 6272/9*H(R(-1,3),x)*x - 256/3*H(R(-1,3,0),x) + 512/3*H(R(-1,3,0),x)*[1+x]^-1 + 
         256/3*H(R(-1,3,0),x)*x - 1024/3*H(R(-1,3,1),x) + 2048/3*H(R(-1,3,1),x)*[1+x]^-1 + 1024/3*
         H(R(-1,3,1),x)*x + 320/3*H(R(-1,4),x) - 640/3*H(R(-1,4),x)*[1+x]^-1 - 320/3*H(R(-1,4),x)*x
          + 6181/81*H(R(0),x) - 38626/81*H(R(0),x)*[1-x]^-1 - 5032/9*H(R(0),x)*[1-x]^-1*z3 + 11036/
         27*H(R(0),x)*[1-x]^-1*z2 + 16/45*H(R(0),x)*[1-x]^-1*z2^2 - 548/9*H(R(0),x)*[1+x]^-1 - 4648/
         9*H(R(0),x)*[1+x]^-1*z3 - 3076/27*H(R(0),x)*[1+x]^-1*z2 - 592/9*H(R(0),x)*[1+x]^-1*z2^2 + 
         54073/81*H(R(0),x)*x + 2872/9*H(R(0),x)*z3 - 2096/9*H(R(0),x)*z3*x - 10664/27*H(R(0),x)*z2
          - 8920/9*H(R(0),x)*z2*x + 704/45*H(R(0),x)*z2^2 - 656/15*H(R(0),x)*z2^2*x + 14308/81*H(R(
         0,0),x) - 48112/81*H(R(0,0),x)*[1-x]^-1 - 192*H(R(0,0),x)*[1-x]^-1*z3 + 1744/9*H(R(0,0),x)
         *[1-x]^-1*z2 - 21616/81*H(R(0,0),x)*[1+x]^-1 - 192*H(R(0,0),x)*[1+x]^-1*z3 - 3584/9*H(R(0,
         0),x)*[1+x]^-1*z2 + 716/27*H(R(0,0),x)*x + 544/3*H(R(0,0),x)*z3 + 680/9*H(R(0,0),x)*z2 - 
         3496/9*H(R(0,0),x)*z2*x + 16244/27*H(R(0,0,0),x) - 13820/27*H(R(0,0,0),x)*[1-x]^-1 + 64/3*
         H(R(0,0,0),x)*[1-x]^-1*z2 - 10916/27*H(R(0,0,0),x)*[1+x]^-1 - 320/3*H(R(0,0,0),x)*[1+x]^-1
         *z2 - 796/9*H(R(0,0,0),x)*x + 224/3*H(R(0,0,0),x)*z2 - 32*H(R(0,0,0),x)*z2*x + 560/3*H(R(0
         ,0,0,0),x) - 176/3*H(R(0,0,0,0),x)*[1-x]^-1 - 176/3*H(R(0,0,0,0),x)*[1+x]^-1 - 320/3*H(R(0
         ,0,0,0,0),x) + 256/3*H(R(0,0,0,0,0),x)*[1-x]^-1 + 256/3*H(R(0,0,0,0,0),x)*[1+x]^-1 + 20248/
         27*H(R(1),x) - 7232/9*H(R(1),x)*[1-x]^-1*z3 + 6368/45*H(R(1),x)*[1-x]^-1*z2^2 - 20248/27*
         H(R(1),x)*x + 3472/9*H(R(1),x)*z3 + 3760/9*H(R(1),x)*z3*x + 1360/9*H(R(1),x)*z2 - 1360/9*
         H(R(1),x)*z2*x - 176/9*H(R(1),x)*z2^2 - 5488/45*H(R(1),x)*z2^2*x - 64*H(R(1,-3,0),x) + 128
         *H(R(1,-3,0),x)*[1-x]^-1 - 64*H(R(1,-3,0),x)*x - 256/9*H(R(1,-2),x)*[1-x]^-1*z2 + 128/9*H(
         R(1,-2),x)*z2 + 128/9*H(R(1,-2),x)*z2*x + 128*H(R(1,-2,-1,0),x) - 256*H(R(1,-2,-1,0),x)*
         [1-x]^-1 + 128*H(R(1,-2,-1,0),x)*x + 2848/9*H(R(1,-2,0),x) - 4352/9*H(R(1,-2,0),x)*
         [1-x]^-1 + 1504/9*H(R(1,-2,0),x)*x + 800/9*H(R(1,-2,0,0),x) - 1600/9*H(R(1,-2,0,0),x)*
         [1-x]^-1 + 800/9*H(R(1,-2,0,0),x)*x + 448/9*H(R(1,-2,2),x) - 896/9*H(R(1,-2,2),x)*[1-x]^-1
          + 448/9*H(R(1,-2,2),x)*x - 1984/9*H(R(1,0),x) + 160*H(R(1,0),x)*[1-x]^-1*z3 + 320/3*H(R(1
         ,0),x)*[1-x]^-1*z2 + 1984/9*H(R(1,0),x)*x - 16*H(R(1,0),x)*z3 - 144*H(R(1,0),x)*z3*x - 112
         *H(R(1,0),x)*z2 + 16/3*H(R(1,0),x)*z2*x - 152/9*H(R(1,0,0),x) + 4624/9*H(R(1,0,0),x)*
         [1-x]^-1 + 416/3*H(R(1,0,0),x)*[1-x]^-1*z2 - 4472/9*H(R(1,0,0),x)*x - 400/3*H(R(1,0,0),x)*
         z2 - 16/3*H(R(1,0,0),x)*z2*x - 2032/9*H(R(1,0,0,0),x) + 5696/9*H(R(1,0,0,0),x)*[1-x]^-1 - 
         3664/9*H(R(1,0,0,0),x)*x - 976/9*H(R(1,0,0,0,0),x) + 1952/9*H(R(1,0,0,0,0),x)*[1-x]^-1 - 
         976/9*H(R(1,0,0,0,0),x)*x - 6688/9*H(R(1,1),x) + 1792/3*H(R(1,1),x)*[1-x]^-1*z3 + 6688/9*
         H(R(1,1),x)*x - 512/3*H(R(1,1),x)*z3 - 1280/3*H(R(1,1),x)*z3*x - 256/3*H(R(1,1),x)*z2 + 
         256/3*H(R(1,1),x)*z2*x - 256*H(R(1,1,-2,0),x) + 512*H(R(1,1,-2,0),x)*[1-x]^-1 - 256*H(R(1,
         1,-2,0),x)*x + 256/3*H(R(1,1,0),x)*[1-x]^-1*z2 - 512/3*H(R(1,1,0),x)*z2 + 256/3*H(R(1,1,0)
         ,x)*z2*x - 160*H(R(1,1,0,0),x) + 1280/3*H(R(1,1,0,0),x)*[1-x]^-1 - 800/3*H(R(1,1,0,0),x)*x
          - 128/3*H(R(1,1,0,0,0),x) + 256/3*H(R(1,1,0,0,0),x)*[1-x]^-1 - 128/3*H(R(1,1,0,0,0),x)*x
          - 128*H(R(1,1,1,0,0),x) + 128*H(R(1,1,1,0,0),x)*x + 128/3*H(R(1,1,3),x) + 512/3*H(R(1,1,3
         ),x)*[1-x]^-1 - 640/3*H(R(1,1,3),x)*x - 320/3*H(R(1,2,0,0),x) + 256/3*H(R(1,2,0,0),x)*
         [1-x]^-1 + 64/3*H(R(1,2,0,0),x)*x + 2240/9*H(R(1,3),x) - 3136/9*H(R(1,3),x)*[1-x]^-1 + 896/
         9*H(R(1,3),x)*x + 128/3*H(R(1,3,0),x) - 256/3*H(R(1,3,0),x)*[1-x]^-1 + 128/3*H(R(1,3,0),x)
         *x + 1120/9*H(R(1,4),x) - 1088/9*H(R(1,4),x)*[1-x]^-1 - 32/9*H(R(1,4),x)*x + 10028/27*H(R(
         2),x) + 320/3*H(R(2),x)*[1-x]^-1*z3 + 32*H(R(2),x)*[1+x]^-1 - 128*H(R(2),x)*[1+x]^-1*z3 + 
         544/3*H(R(2),x)*[1+x]^-1*z2 + 22796/27*H(R(2),x)*x + 160/3*H(R(2),x)*z3 - 608/3*H(R(2),x)*
         z3*x - 56/9*H(R(2),x)*z2 + 1960/9*H(R(2),x)*z2*x + 256/15*H(R(2),x)*z2^2 + 256/15*H(R(2),x
         )*z2^2*x - 128*H(R(2,-2,0),x) + 128*H(R(2,-2,0),x)*[1-x]^-1 + 128*H(R(2,-2,0),x)*[1+x]^-1
          - 992/9*H(R(2,0),x) + 64*H(R(2,0),x)*[1-x]^-1*z2 - 64*H(R(2,0),x)*[1+x]^-1*z2 - 992/9*H(
         R(2,0),x)*x + 64/3*H(R(2,0),x)*z3 + 64/3*H(R(2,0),x)*z3*x - 176/3*H(R(2,0),x)*z2 + 16/3*H(
         R(2,0),x)*z2*x - 152*H(R(2,0,0),x) + 992/3*H(R(2,0,0),x)*[1-x]^-1 + 32*H(R(2,0,0),x)*
         [1+x]^-1 - 216*H(R(2,0,0),x)*x - 64/3*H(R(2,0,0),x)*z2 - 64/3*H(R(2,0,0),x)*z2*x - 48*H(R(
         2,0,0,0),x) + 320/3*H(R(2,0,0,0),x)*[1-x]^-1 + 64/3*H(R(2,0,0,0),x)*[1+x]^-1 - 80/3*H(R(2,
         0,0,0),x)*x - 3056/9*H(R(2,1),x) - 512/3*H(R(2,1),x)*[1+x]^-1*z2 - 3056/9*H(R(2,1),x)*x + 
         128/3*H(R(2,1),x)*z3 + 128/3*H(R(2,1),x)*z3*x + 256/3*H(R(2,1),x)*z2 - 256/3*H(R(2,1),x)*
         z2*x - 128/3*H(R(2,1,0),x)*z2 - 128/3*H(R(2,1,0),x)*z2*x - 400/3*H(R(2,1,0,0),x) + 256/3*
         H(R(2,1,0,0),x)*[1-x]^-1 + 256/3*H(R(2,1,0,0),x)*[1+x]^-1 + 80*H(R(2,1,0,0),x)*x - 128/3*
         H(R(2,1,1,0,0),x) - 128/3*H(R(2,1,1,0,0),x)*x + 128/3*H(R(2,1,3),x) + 128/3*H(R(2,1,3),x)*
         x - 64/3*H(R(2,2,0,0),x) - 64/3*H(R(2,2,0,0),x)*x + 64/3*H(R(2,3),x) + 256/3*H(R(2,3),x)*
         [1+x]^-1 - 64/3*H(R(2,3),x)*x + 64/3*H(R(2,4),x) + 64/3*H(R(2,4),x)*x + 2680/27*H(R(3),x)
          - 4864/27*H(R(3),x)*[1-x]^-1 + 32/9*H(R(3),x)*[1-x]^-1*z2 + 9248/27*H(R(3),x)*[1+x]^-1 + 
         64*H(R(3),x)*[1+x]^-1*z2 + 8920/9*H(R(3),x)*x + 64/3*H(R(3),x)*z3 + 64/3*H(R(3),x)*z3*x - 
         208/9*H(R(3),x)*z2 + 368/9*H(R(3),x)*z2*x - 112/9*H(R(3,0),x) - 352/9*H(R(3,0),x)*[1-x]^-1
          - 112/9*H(R(3,0),x)*x - 64/3*H(R(3,0),x)*z2 - 64/3*H(R(3,0),x)*z2*x + 8/3*H(R(3,0,0),x)
          + 128/3*H(R(3,0,0),x)*[1-x]^-1 - 64/3*H(R(3,0,0),x)*[1+x]^-1 - 56/3*H(R(3,0,0),x)*x - 64/
         9*H(R(3,1),x) - 1408/9*H(R(3,1),x)*[1+x]^-1 - 3008/9*H(R(3,1),x)*x - 64/3*H(R(3,1,0,0),x)
          - 64/3*H(R(3,1,0,0),x)*x + 64/3*H(R(3,3),x) + 64/3*H(R(3,3),x)*x - 1144/9*H(R(4),x) - 
         1712/9*H(R(4),x)*[1-x]^-1 + 3616/9*H(R(4),x)*[1+x]^-1 + 3496/9*H(R(4),x)*x + 88/3*H(R(4,0)
         ,x) - 64/3*H(R(4,0),x)*[1-x]^-1 - 128/3*H(R(4,0),x)*[1+x]^-1 - 40/3*H(R(4,0),x)*x + 96*H(
         R(4,1),x) - 512/3*H(R(4,1),x)*[1+x]^-1 - 224/3*H(R(4,1),x)*x - 128/3*H(R(5),x) - 128/3*H(
         R(5),x)*[1-x]^-1 + 256/3*H(R(5),x)*[1+x]^-1 + 32*H(R(5),x)*x )

       + delta_(1 - x)*nf*[d4RR/nc] * (  - 192 - 1120*z5 - 992/3*z3 + 256*z3^2 + 1888/3*z2 + 64*z2*
         z3 - 704/15*z2^2 + 2048/45*z2^3 )

       + delta_(1 - x)*cf*nf^3 * (  - 131/81 + 304/81*z3 + 32/81*z2 - 64/135*z2^2 )

       + delta_(1 - x)*cf^2*nf^2 * (  - 188/27 + 368/9*z5 + 56/27*z3 + 1244/27*z2 - 160/9*z2*z3 - 
         4208/135*z2^2 )

       + delta_(1 - x)*cf^3*nf * ( 32 + 912*z5 - 308*z3 + 224*z3^2 + 162*z2 - 256/3*z2*z3 - 408/5*
         z2^2 - 51472/315*z2^3 )

       + delta_(1 - x)*ca*cf*nf^2 * (  - 193/54 - 88/9*z5 - 320/9*z3 + 3170/81*z2 + 80/3*z2*z3 - 32/
         9*z2^2 )

       + delta_(1 - x)*ca*cf^2*nf * (  - 7751/54 - 7432/9*z5 - 15400/27*z3 - 1232/3*z3^2 - 3892/27*
         z2 + 2672/9*z2*z3 + 55708/135*z2^2 + 2808/35*z2^3 )

       + delta_(1 - x)*ca^2*cf*nf * ( 20027/108 + 1130/9*z5 + 9554/27*z3 + 416/3*z3^2 - 41092/81*z2
          - 580/3*z2*z3 + 2468/45*z2^2 - 4472/135*z2^3 );
*
*
*	
* -----------------------------------------------------------------------------	
*
*   Quark and gluon virtual anomalous dimension at four loops 
*        delta(1-x) coefficient of four-loop P_ns^(3,+/-)(x) --> [B4q]
*   and
*        delta(1-x) coefficient of four-loop P_gg^(3)(x) --> [B4g]
*
*   Quark eikonal anomalous dimension at four loops
*        [f4q]       
*
*   Notations:
*   z3 = Zeta(3), ... , z5 = Zeta(5),
*   nf = number of flavors; for the group invariants see the paper.
*   expansion in alpha_s/(4*pi)
*
*
*   delta(1-x) coefficient of four-loop P_ns^(3,+/-)(x);
*   one unknown left, parametrized through coefficent [B4(d4RA/nc)] of [d4RA/nr]
*   cf.
*   https://arxiv.org/abs/1912.12920
*
L   [B4q] =
       + [d4RA/nr] * ( [B4(d4RA/nc)] )

       + cf*ca^3 * (  - 371201/648 - 1/24*[B4(d4RA/nc)] + 4582/3*z2 - 22388/
         135*z2^2 + 48368/315*z2^3 - 153670/81*z3 + 472/3*z3*z2 + 16/5*z3*z2^2
          + 528*z3^2 + 11372/9*z5 + 504*z5*z2 - 2870*z7 )

       + cf^2*ca^2 * ( 29639/36 - 46771/27*z2 - 24340/27*z2^2 - 21988/35*z2^3
          + 129662/27*z3 + 2096/9*z3*z2 - 64/5*z3*z2^2 - 7102/3*z3^2 + 5354/9*
         z5 - 2104*z5*z2 + 8610*z7 )

       + cf^3*ca * (  - 2085/4 + 1167*z2 + 4334/5*z2^2 + 317188/315*z2^3 - 
         3260*z3 - 1988/3*z3*z2 + 256/5*z3*z2^2 + 3220*z3^2 - 976*z5 + 2064*z5
         *z2 - 10920*z7 )

       + cf^4 * ( 4873/24 - 450*z2 - 684/5*z2^2 - 16888/35*z2^3 + 2004*z3 - 
         120*z3*z2 + 128/5*z3*z2^2 - 1152*z3^2 - 2520*z5 - 384*z5*z2 + 5880*z7
          )

       + nf*[d4RR/nr] * (  - 192 + 1888/3*z2 - 992/3*z3 + 64*z3*z2 + 256*z3^2
          - 352/3*z4 - 1120*z5 + 1792/9*z6 )

       + nf*cf*ca^2 * ( 20027/108 - 41092/81*z2 + 32372/135*z2^2 - 1152/35*
         z2^3 + 9554/27*z3 - 580/3*z3*z2 + 416/3*z3^2 - 12484/27*z4 + 1130/9*
         z5 - 25/27*z6 )

       + nf*cf^2*ca * (  - 7751/54 - 3892/27*z2 - 15400/27*z3 + 2672/9*z3*z2
          - 1232/3*z3^2 + 27854/27*z4 - 7432/9*z5 + 351*z6 )

       + nf*cf^3 * ( 32 + 162*z2 - 308*z3 - 256/3*z3*z2 + 224*z3^2 - 204*z4 + 
         912*z5 - 6434/9*z6 )

       + nf^2*cf*ca * (  - 193/54 + 3170/81*z2 - 32/9*z2^2 - 320/9*z3 + 80/3*
         z3*z2 - 88/9*z5 )

       + nf^2*cf^2 * (  - 188/27 + 1244/27*z2 - 4208/135*z2^2 + 56/27*z3 - 160/
         9*z3*z2 + 368/9*z5 )

       + nf^3*cf * (  - 131/81 + 32/81*z2 - 64/135*z2^2 + 304/81*z3 );

*
* delta(1-x) coefficient of four-loop Pgg^3(x);
* one unknown left, parametrized through [B4(d4RA/nc)]; see [B4q]
* cf.
* https://arxiv.org/abs/2310.05744
* https://arxiv.org/abs/2410.08089
*
L   [B4g] =
       + [d4AA/na] * (  - 800/9 + [B4(d4RA/nc)] + 1184/3*z2 - 1016/15*z2^2 + 
         5984/315*z2^3 - 784/3*z3 - 272*z3*z2 + 760/3*z5 )

       + ca^4 * ( 50387/486 - 1/24*[B4(d4RA/nc)] + 2098/27*z2 + 1793/27*z2^2
          - 76516/945*z2^3 + 48088/27*z3 - 3902/9*z3*z2 + 336/5*z3*z2^2 + 682/
         3*z3^2 - 14617/9*z5 + 80*z5*z2 + 700*z7 )

       + nf*[d4RA/na] * ( 224/9 - 160*z2 + 2032/15*z2^2 - 11968/315*z2^3 + 320/
         3*z3 + 608*z3*z2 + 256*z3^2 - 352/3*z4 - 4880/3*z5 + 1792/9*z6 )

       + nf*ca^3 * (  - 7 - 2579/27*z2 + 7789/45*z2^2 + 7108/945*z2^3 - 12749/
         27*z3 + 718/9*z3*z2 - 836/3*z3^2 - 12484/27*z4 + 931/3*z5 - 25/27*z6
          )

       + nf*cf*ca^2 * (  - 22627/486 + 34/3*z2 - 54538/135*z2^2 - 23032/315*
         z2^3 - 2182/9*z3 - 8*z3*z2 + 232*z3^2 + 27854/27*z4 - 80*z5 + 351*z6
          )

       + nf*cf^2*ca * (  - 1859/27 + 408/5*z2^2 + 51472/315*z2^3 + 176/9*z3 - 
         204*z4 - 6434/9*z6 )

       + nf*cf^3 * ( 23 )

       + nf^2*[d4RR/na] * (  - 704/9 + 512/3*z3 )

       + nf^2*ca^2 * ( 1352/81 + 37/27*z2 + 80/27*z2^2 + 289/27*z3 - 32/9*z3*
         z2 - 8/9*z5 )

       + nf^2*cf*ca * ( 3910/243 + 160/9*z3 )

       + nf^2*cf^2 * ( 338/27 - 176/9*z3 )

       + nf^3*ca * ( 5/243 )

       + nf^3*cf * ( 154/243 );

*
* eikonal anomalous dimension at four loops;
* one unknown left, parametrized through [B4(d4RA/nc)]; see [B4q]
* cf.
* https://arxiv.org/abs/1912.12920
* https://arxiv.org/abs/2004.00563
*
L   [f4q] =
       + [d4RA/nr] * ( 192 - 2*[B4(d4RA/nc)] - 2176/3*z2 + 224/15*z2^2 + 27808/
         315*z2^3 - 7808/9*z3 - 1792*z3*z2 - 736/5*z3*z2^2 - 3344/3*z3^2 - 
         1840/9*z5 + 1024*z5*z2 + 3484*z7 )

       + cf*ca^3 * ( 9311591/6561 + 1/12*[B4(d4RA/nc)] - 1164703/729*z2 + 
         231518/135*z2^2 - 173888/315*z2^3 - 829204/243*z3 + 12568/9*z3*z2 - 
         4228/15*z3*z2^2 - 4378/9*z3^2 + 106934/27*z5 - 1376/3*z5*z2 - 11071/6
         *z7 )

       + nf*[d4RR/nr] * ( 256*z2 - 320/3*z2^2 + 9472/315*z2^3 + 640/9*z3 - 320/
         3*z3^2 + 704/3*z4 - 1600/9*z5 - 3584/9*z6 )

       + nf*cf*ca^2 * (  - 394109/1944 + 294539/729*z2 - 116236/135*z2^2 + 
         8984/63*z2^3 - 31340/243*z3 - 104/9*z3*z2 + 4420/9*z3^2 + 24968/27*z4
          - 692/27*z5 + 50/27*z6 )

       + nf*cf^2*ca * (  - 813475/972 + 2819/9*z2 + 105488/135*z2^2 + 5744/35*
         z2^3 + 68882/81*z3 - 160*z3*z2 - 312*z3^2 - 55708/27*z4 + 1448/9*z5
          - 702*z6 )

       + nf*cf^3 * ( 21037/108 - 2*z2 - 668/5*z2^2 - 117344/315*z2^3 + 4424/9*
         z3 - 80*z3^2 + 408*z4 - 1600/3*z5 + 12868/9*z6 )

       + nf^2*cf*ca * ( 27875/17496 - 15481/729*z2 + 776/45*z2^2 + 32152/243*
         z3 - 224/9*z3*z2 - 112*z5 )

       + nf^2*cf^2 * ( 16733/486 - 172/9*z2 + 128/45*z2^2 - 4568/81*z3 + 32/3*
         z3*z2 + 304/9*z5 )

       + nf^3*cf * (  - 16160/6561 - 16/81*z2 + 256/135*z2^2 - 400/243*z3 );
*
*
*	
* -----------------------------------------------------------------------------	

  

